Variance Bounds and Strict Log-Concavity for Forest Coronas

We prove that the size of a random independent set in every nonempty forest has variance strictly smaller than its mean at common activity $0<t\le1$. A rooted quadratic reserve gives quantitative forms of this inequality. Mean matching transfers the bounds to fixed-weight canonical completion laws, and exact binomial moments prove strict log-concavity for every forest corona and every well-covered forest. The stronger factorial normalization $((m-j)!i_j)_{j=0}^m$ is strictly log-concave; we give explicit coefficient margins, terminal sharpness, one-less smoothing, and the exact universal three-index binomial ULC prefix. An exact attachment argument doubles the rooted reserve for every nontrivial unweighted tree. For a single marked root, a square reserve holds through $\Theta=\tfrac12e^{3-2W(1/e)}$ and for every positive mark at roots of degree at most four. A stronger reserve holds through mark $15/14$. These estimates yield marked clique, adjacent-pair, and repulsive two-piece variance bounds with fixed-weight canonical transfer. Finally, arbitrary positive site activities in $[3t/4,t]$ satisfy a uniform rooted reserve on every forest. This proves strict log-concavity for weighted forest coronas with compatible base marks. An explicit weighted-star obstruction shows why an unrestricted heterogeneous extension is impossible. Complete proofs are included, together with the required classical graph characterization and variance comparison.

==> anc/closure_2026_10_26/frontier_closure/audit_binary/audit_binary_certificate.json <==
{
  "status": "PASS",
  "scope": "Independent conditional-mixture reconstruction, three raw determinant identities, exact tensor Bernstein inverse, independent midpoint subdivision, affine-substitution inverse, closed-cube coverage and strict positivity. No assertion that the old-root doubled reserve has an arbitrary-tree base.",
  "matrix_domain": "0<t<=1, 0<u<1, 0<v<1; all rational denominators and extracted monomial factors are strictly positive. Polynomial certificates include t=1 and all dyadic boundaries.",
  "reports": {
    "1": {
      "raw_determinant_reconstruction": "PASS",
      "degrees": [
        2,
        5,
        2
      ],
      "terms": 9,
      "monomial_factor": [
        2,
        1,
        2
      ],
      "denominator_factors": {
        "D": 1,
        "Z": 2,
        "A": 1,
        "B": 1
      },
      "scalar_denominator": "1",
      "global_bernstein_inverse": "PASS",
      "global_positive": 54,
      "global_negative": 0,
      "strict_on_closed_cube": true,
      "minimum_bernstein_coefficient": "1"
    },
    "2": {
      "raw_determinant_reconstruction": "PASS",
      "degrees": [
        7,
        9,
        11
      ],
      "terms": 208,
      "monomial_factor": [
        4,
        1,
        3
      ],
      "denominator_factors": {
        "Z": 3,
        "A": 2,
        "B": 1,
        "D": 1,
        "H": 1,
        "E": 1,
        "C": 2
      },
      "scalar_denominator": "2",
      "global_bernstein_inverse": "PASS",
      "global_positive": 944,
      "global_negative": 16,
      "strict_on_closed_cube": true,
      "dyadic_cover": "PASS; prefix-complete, volume one, interiors disjoint",
      "leaves": [
        {
          "path": [
            [
              1,
              0
            ]
          ],
          "box": [
            [
              "0",
              "1"
            ],
            [
              "0",
              "1/2"
            ],
            [
              "0",
              "1"
            ]
          ],
          "positive_coefficients": 960,
          "minimum_coefficient": "1",
          "subdivision_inverse_against_affine_original": "PASS"
        },
        {
          "path": [
            [
              1,
              1
            ],
            [
              2,
              0
            ]
          ],
          "box": [
            [
              "0",
              "1"
            ],
            [
              "1/2",
              "1"
            ],
            [
              "0",
              "1/2"
            ]
          ],
          "positive_coefficients": 960,
          "minimum_coefficient": "416893/9461760",
          "subdivision_inverse_against_affine_original": "PASS"
        },
        {
          "path": [
            [
              1,
              1
            ],
            [
              2,
              1
            ]
          ],
          "box": [
            [
              "0",
              "1"
            ],
            [
              "1/2",
              "1"
            ],
            [
              "1/2",
              "1"
            ]
          ],
          "positive_coefficients": 960,
          "minimum_coefficient": "1554899/1376256",
          "subdivision_inverse_against_affine_original": "PASS"
        }
      ]
    },
    "3": {
      "raw_determinant_reconstruction": "PASS",
      "degrees": [
        11,
        11,
        17
      ],
      "terms": 943,
      "monomial_factor": [
        6,
        1,
        3
      ],
      "denominator_factors": {
        "Z": 4,
        "A": 3,
        "E": 1,
        "C": 2,
        "F": 1,
        "G": 1,
        "B": 1,
        "D": 1,
        "H": 2
      },
      "scalar_denominator": "16",
      "global_bernstein_inverse": "PASS",
      "global_positive": 2562,
      "global_negative": 30,
      "strict_on_closed_cube": true,
      "dyadic_cover": "PASS; prefix-complete, volume one, interiors disjoint",
      "leaves": [
        {
          "path": [
            [
              1,
              0
            ]
          ],
          "box": [
            [
              "0",
              "1"
            ],
            [
              "0",
              "1/2"
            ],
            [
              "0",
              "1"
            ]
          ],
          "positive_coefficients": 2592,
          "minimum_coefficient": "4",
          "subdivision_inverse_against_affine_original": "PASS"
        },
        {
          "path": [
            [
              1,
              1
            ],
            [
              2,
              0
            ],
            [
              1,
              0
            ]
          ],
          "box": [
            [
              "0",
              "1"
            ],
            [
              "1/2",
              "3/4"
            ],
            [
              "0",
              "1/2"
            ]
          ],
          "positive_coefficients": 2592,
          "minimum_coefficient": "43787104003/9358540800",
          "subdivision_inverse_against_affine_original": "PASS"
        },
        {
          "path": [
            [
              1,
              1
            ],
            [
              2,
              0
            ],
            [
              1,
              1
            ]
          ],
          "box": [
            [
              "0",
              "1"
            ],
            [
              "3/4",
              "1"
            ],
            [
              "0",
              "1/2"
            ]
          ],
          "positive_coefficients": 2592,
          "minimum_coefficient": "3125/256",
          "subdivision_inverse_against_affine_original": "PASS"
        },
        {
          "path": [
            [
              1,
              1
            ],
            [
              2,
              1
            ]
          ],
          "box": [
            [
              "0",
              "1"
            ],
            [
              "1/2",
              "1"
            ],
            [
              "1/2",
              "1"
            ]
          ],
          "positive_coefficients": 2592,
          "minimum_coefficient": "1725/128",
          "subdivision_inverse_against_affine_original": "PASS"
        }
      ]
    }
  },
  "inputs": {
    "binary_sparse_minor_1.json": "0e2768739b14814f65dfddd830f346245ee879e721eca54dd4538157137150bf",
    "binary_sparse_minor_2.json": "1d35c18d3c48acbaf8724ca3025b1a2de427f79bd5433bf967e667ce4b6d30e6",
    "binary_sparse_minor_3.json": "8caa215527752dc31be13fe7ff763c87bdddac21b30338c5cc6642a6df55eee6",
    "binary_bernstein_minor_1.json": "c29d6b417b14cb9152c61dff6de004e28c429c82ad2bc5bb2518e98572539ed3",
    "binary_bernstein_minor_2.json": "d6aba7f36414192b813b3b2ec2b3de255bf19bbc1ba1d70d353906dbc3f1d403",
    "binary_bernstein_minor_3.json": "9344b827107811dba97ce8a02ca30f46b43f92ba7a237aa23d0d85cae6c1caab",
    "binary_subdivision_report.json": "6754ec980323f878b133e2a55474cf48d9513fa3979e38c4e0f9ba823a9711bd"
  }
}


==> anc/closure_2026_10_26/frontier_closure/audit_binary/audit_binary_certificate.py <==
"""Independent conditional-mixture and exact certificate audit for binary gluing.
Does not import the producer rational-function or Bernstein algorithms.
"""
import json,math,itertools,time,hashlib
from pathlib import Path
from fractions import Fraction as F
import numpy as np
import sympy as S

BASE=Path(__file__).resolve().parents[1]/'conditional';OUT=Path(__file__).resolve().parent
T,U,V=S.symbols('t u v');vars=(T,U,V);a=T/(1+T);rx=T*U**2;ry=T*V**2;Z=1+rx+ry
q=rx/(1+rx);w=ry/(1+ry);p=rx/Z;h=ry/Z;eta=a/(a+1-w)
Ax=a*U/(1-U**2);Ay=(a*V/(1-V**2)+ry)/2;Fy=T*(5-3*T)*(1-V**2)/(8*(1+2*T)*(1+V**2))
W=(1-h/w)+eta*h*(1-w)/w
# Reconstruct each piece's conditional contribution from the two envelope branches.
# Root-state covariance is independently obtained from states 00,10,01.
means=S.Matrix([p,h]);Cov=S.diag(p,h)-means*means.T
G=S.zeros(3)
# X uses only the doubled-reserve second branch.
G[0,0]+=(1-p/q)*Ax+p*(2*a+1-q);G[0,2]-=(1-p/q)*Ax;G[2,0]=G[0,2];G[2,2]+=(1-p/q)*Ax
# Y takes a convex mixture of its occupied baseline and ordinary-reserve branch.
G[1,1]+=W*Ay+(1-eta)*h*(a+1-w);G[1,2]-=W*Ay;G[2,1]=G[1,2];G[2,2]+=W*(Ay+Fy)+eta*h
G[:2,:2]=G[:2,:2]-Cov-2*a*p*S.Matrix([1,-w])*S.Matrix([[1,-w]])
G=G.applyfunc(S.cancel)
expected=S.Matrix([[h*(Ax-p*q),p*(h+2*a*w),-h*Ax],[p*(h+2*a*w),W*Ay-p*h*w-2*a*p*w*w,-W*Ay],[-h*Ax,-W*Ay,h*Ax+W*(Ay+Fy)+eta*h]])
assert all(S.cancel(x)==0 for x in G-expected)
assert S.cancel(W-(rx+eta)/Z)==0
print('PASS conditional-mixture reconstruction',flush=True)
# Clear each row independently; this avoids the producer custom rational class.
rowden=[];M=S.zeros(3)
for i in range(3):
 den=S.lcm([S.denom(G[i,j]) for j in range(3)])
 rowden.append(S.Poly(den,*vars,domain=S.QQ))
 for j in range(3):M[i,j]=S.Poly(S.cancel(G[i,j]*den),*vars,domain=S.QQ).as_expr()
PM=[[S.Poly(M[i,j],*vars,domain=S.QQ) for j in range(3)] for i in range(3)]
md=[PM[0][0],PM[0][0]*PM[1][1]-PM[0][1]*PM[1][0],PM[0][0]*(PM[1][1]*PM[2][2]-PM[1][2]*PM[2][1])-PM[0][1]*(PM[1][0]*PM[2][2]-PM[1][2]*PM[2][0])+PM[0][2]*(PM[1][0]*PM[2][1]-PM[1][1]*PM[2][0])]
factors={'A':1+T,'B':1+T*U**2,'C':1+T*V**2,'Z':1+T*U**2+T*V**2,'D':1-U**2,'E':1-V**2,'F':1+2*T,'G':1+V**2,'H':1+2*T+T*T*V**2}
reports={}
powers={}
for n in (1,2,3):
 ob=json.loads((BASE/f'binary_sparse_minor_{n}.json').read_text())
 po=S.Poly.from_dict({tuple(map(int,e.split(','))):S.Rational(c) for e,c in ob['terms'].items()},vars,domain=S.QQ)
 num=po*S.Poly(math.prod(v**e for v,e in zip(vars,ob['monomial_factor'])),*vars)
 den=S.Poly(int(ob['scalar_denominator'])*math.prod(factors[k]**e for k,e in ob['positive_denominator_factors'].items()),*vars,domain=S.QQ)
 lhs=md[n-1]*den;rhs=num
 for d in rowden[:n]:rhs*=d
 assert lhs==rhs,(n,'raw determinant mismatch')
 powers[n]=po
 reports[n]={'raw_determinant_reconstruction':'PASS','degrees':list(po.degree_list()),'terms':len(po.terms()),'monomial_factor':ob['monomial_factor'],'denominator_factors':ob['positive_denominator_factors'],'scalar_denominator':ob['scalar_denominator']}
 print('PASS raw minor',n,'terms',len(po.terms()),flush=True)

def load_bernstein(n):
 ob=json.loads((BASE/f'binary_bernstein_minor_{n}.json').read_text());deg=ob['degrees'];arr=np.zeros(tuple(d+1 for d in deg),dtype=object)
 for e,c in ob['entries'].items():arr[tuple(map(int,e.split(',')))]=int(c)
 return ob,arr

def inverse_differences(arr,deg):
 # Power coefficients are binom(d,j) Delta^j b_0, independently applied by axis.
 out=arr.copy()
 for ax,d in enumerate(deg):
  moved=np.moveaxis(out,ax,0);work=moved.copy();new=np.zeros_like(moved)
  for j in range(d+1):
   new[j]=math.comb(d,j)*work[0]
   work=work[1:]-work[:-1]
  out=np.moveaxis(new,0,ax)
 return out

def casteljau_half(arr,axis):
 # Repeated midpoint averaging, with one common power-of-two denominator.
 moved=np.moveaxis(arr,axis,0);d=len(moved)-1;left=np.zeros_like(moved);right=np.zeros_like(moved);work=moved.copy()
 for level in range(d+1):
  left[level]=work[0]*2**(d-level);right[d-level]=work[-1]*2**(d-level)
  work=work[:-1]+work[1:]
 return np.moveaxis(left,0,axis),np.moveaxis(right,0,axis),2**d

def affine_power(arr,deg,box):
 out=arr.copy();den=1
 for ax,d in enumerate(deg):
  lo,hi=box[ax];D=math.lcm(lo.denominator,hi.denominator);l=int(lo*D);width=int((hi-lo)*D)
  moved=np.moveaxis(out,ax,0);new=np.zeros_like(moved)
  for j in range(d+1):
   for k in range(j,d+1):new[j]+=moved[k]*(math.comb(k,j)*l**(k-j)*width**j*D**(d-k))
  out=np.moveaxis(new,0,ax);den*=D**d
 return out,den

def prefix_cover(paths):
 if [] in paths:return len(paths)==1
 axes={p[0][0] for p in paths};assert len(axes)==1
 return all(prefix_cover([p[1:] for p in paths if p[0][1]==side]) for side in (0,1))

subreports=json.loads((BASE/'binary_subdivision_report.json').read_text())
for n in (1,2,3):
 ob,arr=load_bernstein(n);deg=ob['degrees'];den=int(ob['denominator']);power=np.zeros(arr.shape,dtype=object)
 for e,c in powers[n].terms():power[e]=int(c)
 assert np.array_equal(inverse_differences(arr,deg),power*den)
 reports[n]['global_bernstein_inverse']='PASS';reports[n]['global_positive']=sum(x>0 for x in arr.flat);reports[n]['global_negative']=sum(x<0 for x in arr.flat)
 if n==1:
  assert all(x>0 for x in arr.flat)
  reports[n]['strict_on_closed_cube']=True
  reports[n]['minimum_bernstein_coefficient']=str(F(min(arr.flat),den))
  continue
 sr=subreports[str(n)];paths=[leaf['path'] for leaf in sr['leaves']];assert prefix_cover(paths)
 boxes=[];leaf_reports=[]
 for leaf in sr['leaves']:
  child=arr.copy();cd=den;box=[[F(0),F(1)] for _ in range(3)]
  for ax,side in leaf['path']:
   le,ri,scale=casteljau_half(child,ax);child=le if side==0 else ri;cd*=scale
   lo,hi=box[ax];mid=(lo+hi)/2;box[ax]=[lo,mid] if side==0 else [mid,hi]
  assert cd==int(leaf['denominator'])
  assert min(child.flat)==int(leaf['minimum'])
  assert all(x>0 for x in child.flat)
  assert sum(x>0 for x in child.flat)==leaf['positive']
  for idx,c in leaf['corners']:assert child[tuple(idx)]==int(c)
  local_power,local_den=affine_power(power,deg,box)
  assert np.array_equal(inverse_differences(child,deg)*local_den,local_power*cd)
  boxes.append(box)
  leaf_reports.append({'path':leaf['path'],'box':[[str(a),str(b)] for a,b in box],'positive_coefficients':sum(x>0 for x in child.flat),'minimum_coefficient':str(F(min(child.flat),cd)),'subdivision_inverse_against_affine_original':'PASS'})
 assert sum(math.prod(hi-lo for lo,hi in box) for box in boxes)==1
 for b1,b2 in itertools.combinations(boxes,2):assert any(min(x[1],y[1])<=max(x[0],y[0]) for x,y in zip(b1,b2))
 reports[n].update(strict_on_closed_cube=True,dyadic_cover='PASS; prefix-complete, volume one, interiors disjoint',leaves=leaf_reports)
 print('PASS subdivision and coverage minor',n,flush=True)

report={'status':'PASS','scope':'Independent conditional-mixture reconstruction, three raw determinant identities, exact tensor Bernstein inverse, independent midpoint subdivision, affine-substitution inverse, closed-cube coverage and strict positivity. No assertion that the old-root doubled reserve has an arbitrary-tree base.','matrix_domain':'0<t<=1, 0<u<1, 0<v<1; all rational denominators and extracted monomial factors are strictly positive. Polynomial certificates include t=1 and all dyadic boundaries.','reports':reports,'inputs':{f.name:hashlib.sha256(f.read_bytes()).hexdigest() for f in sorted(BASE.glob('binary_sparse_minor_*.json'))+sorted(BASE.glob('binary_bernstein_minor_*.json'))+[BASE/'binary_subdivision_report.json']}}
(OUT/'audit_binary_certificate.json').write_text(json.dumps(report,indent=2)+'\n')
print('ALL PASS',flush=True)


==> anc/closure_2026_10_26/frontier_closure/audit_binary/audit_same_root_leaf.json <==
{
  "status": "PASS",
  "scope": "Same-old-root attachment of one singleton leaf, conditional on the old doubled reserve. Not new-leaf rerooting.",
  "conditional_mixture_reconstruction": "PASS",
  "interior": [
    {
      "name": "A",
      "positive_coefficients": 20,
      "minimum": "9",
      "direct_forward_identity": "PASS"
    },
    {
      "name": "det",
      "positive_coefficients": 54,
      "minimum": "111",
      "direct_forward_identity": "PASS"
    }
  ],
  "faces": [
    {
      "name": "A",
      "face": "a_half",
      "identity_and_positive_coefficients": "PASS"
    },
    {
      "name": "A",
      "face": "q_a",
      "identity_and_positive_coefficients": "PASS"
    },
    {
      "name": "A",
      "face": "a_half_q_half",
      "value": "1/2"
    },
    {
      "name": "det",
      "face": "a_half",
      "identity_and_positive_coefficients": "PASS"
    },
    {
      "name": "det",
      "face": "q_a",
      "identity_and_positive_coefficients": "PASS"
    },
    {
      "name": "det",
      "face": "a_half_q_half",
      "value": "37/72"
    }
  ],
  "logical_checks": [
    "The new old-root response is d-a exactly.",
    "Unweighted root odds satisfy q<=a<=1/2; the a=1/2 face is explicitly covered.",
    "The assumed doubled reserve excludes the singleton old tree; no such base is silently used.",
    "The inherited root-deletion quadratic is used only at its actual d. Its L=0 interpretation is harmless and no division by L occurs."
  ]
}


==> anc/closure_2026_10_26/frontier_closure/audit_binary/audit_same_root_leaf.py <==
"""Independent leaf-boundary audit from conditioned contributions."""
import json
from pathlib import Path
import sympy as s
base=Path(__file__).resolve().parents[1]/'policy';out=Path(__file__).resolve().parent
ob=json.loads((base/'leaf_extension_certificate.json').read_text())
a,q,d,x,y=s.symbols('a q d x y');t=a/(1-a);r=q/(1-q)
p=q*(1-a)/(1-a*q);v=a*(1-q)/(1-a*q);eta=2*a/(1+2*a-q)
# Coefficients reconstructed from the two conditional envelopes before any
# response substitution; cancellation is performed separately in each degree.
w=eta*(1-p)+(1-eta)*(1-p/q)
A=s.cancel((w*r+(1-eta)*p*(2*a+1-q)-p*(1-p)-2*a*p)/p)
B=s.cancel((-w*r+p*v+2*a*a*p)/p)
C=s.cancel((w*r+eta*p+v*v-2*a**3*p)/p)
D=s.factor(A*C-B*B)
print('PASS independent conditional coefficient construction',flush=True)
def forward_poly(poly,ma,mq):
 return s.Poly(s.expand(sum(c*x**i*(2*(1+x))**(ma-i)*(x*y)**j*(2*(1+x)*(1+y))**(mq-j) for (i,j),c in poly.terms())),x,y)
reports=[]
for row,original in zip(ob['interior_certificates'],[A,D]):
 num=sum(s.Integer(z['coefficient'])*x**z['powers'][0]*y**z['powers'][1] for z in row['coefficients'])
 den=s.sympify(row['denominator'],locals={'x':x,'y':y})
 fn,fd=s.fraction(s.cancel(original));pn,pd=s.Poly(fn,a,q),s.Poly(fd,a,q)
 ma=max(pn.degree(a),pd.degree(a));mq=max(pn.degree(q),pd.degree(q))
 assert forward_poly(pn,ma,mq)*s.Poly(den,x,y)==forward_poly(pd,ma,mq)*s.Poly(num,x,y)
 print('PASS forward polynomial identity',row['name'],flush=True)
 po=s.Poly(num,x,y);assert all(c>0 for c in po.coeffs())
 dp=s.Poly(den,x,y);assert all(c>0 for c in dp.coeffs())
 assert len(po.terms())==row['positive_terms']
 reports.append({'name':row['name'],'positive_coefficients':len(po.terms()),'minimum':str(min(po.coeffs())),'direct_forward_identity':'PASS'})
faces=[]
for row in ob['boundary_certificates']:
 original=A if row['name']=='A' else D
 if row['face']=='a_half':actual=s.cancel(original.subs(a,s.Rational(1,2)).subs(q,y/(2*(1+y))));expected=s.sympify(row['formula'],locals={'y':y});var=y
 elif row['face']=='q_a':actual=s.cancel(original.subs(q,a).subs(a,x/(2*(1+x))));expected=s.sympify(row['formula'],locals={'x':x});var=x
 else:
  actual=s.cancel(original.subs({a:s.Rational(1,2),q:s.Rational(1,2)}));assert actual==s.Rational(row['value']) and actual>0;faces.append({'name':row['name'],'face':row['face'],'value':str(actual)});continue
 assert s.cancel(actual-expected)==0
 num,den=s.fraction(s.cancel(expected));assert all(c>0 for c in s.Poly(num,var).coeffs()) and all(c>0 for c in s.Poly(den,var).coeffs())
 faces.append({'name':row['name'],'face':row['face'],'identity_and_positive_coefficients':'PASS'})
report={'status':'PASS','scope':'Same-old-root attachment of one singleton leaf, conditional on the old doubled reserve. Not new-leaf rerooting.','conditional_mixture_reconstruction':'PASS','interior':reports,'faces':faces,'logical_checks':['The new old-root response is d-a exactly.','Unweighted root odds satisfy q<=a<=1/2; the a=1/2 face is explicitly covered.','The assumed doubled reserve excludes the singleton old tree; no such base is silently used.','The inherited root-deletion quadratic is used only at its actual d. Its L=0 interpretation is harmless and no division by L occurs.']}
(out/'audit_same_root_leaf.json').write_text(json.dumps(report,indent=2)+'\n');print(json.dumps(report,indent=2))


==> anc/closure_2026_10_26/frontier_closure/audit_newleaf/audit_newleaf.json <==
{
  "status": "PASS",
  "scope": "New-root leaf extension conditional on doubled reserve for the smaller nontrivial child; independent K2 base",
  "minors": [
    {
      "minor": 1,
      "degree": [
        5,
        9
      ],
      "nonzero_power_coefficients": 29,
      "Bernstein_positive": 60,
      "Bernstein_minimum": "3",
      "independent_probability_reconstruction": "PASS",
      "exact_inverse_Bernstein": "PASS",
      "t=1_boundary": "all coefficients strictly positive",
      "v=1_boundary": "not used; singleton handled directly",
      "positive_denominator": "-2*(t + 1)*(v - 1)*(v + 1)*(t*v**2 + 1)**2*(t*v**2 + t + 1)**2*(2*t**2*v**2 + 3*t + 1)"
    },
    {
      "minor": 2,
      "degree": [
        7,
        14
      ],
      "nonzero_power_coefficients": 80,
      "Bernstein_positive": 120,
      "Bernstein_minimum": "3503/429",
      "independent_probability_reconstruction": "PASS",
      "exact_inverse_Bernstein": "PASS",
      "t=1_boundary": "all coefficients strictly positive",
      "v=1_boundary": "not used; singleton handled directly",
      "positive_denominator": "-2*(t + 1)*(2*t + 1)*(v - 1)*(v + 1)**2*(t*v**2 + 1)**2*(t*v**2 + t + 1)**3*(2*t**2*v**2 + 3*t + 1)**2"
    }
  ],
  "K2_gap": "2*t**2*(2*t**3 + 6*t**2 + 4*t + 1)/((t + 1)**3*(2*t + 1)**2)",
  "no_circularity": "Use theorem at child order n-1; all deletion/background bounds are inherited original forest theorems. Singleton child bypasses IH via K2 formula."
}


==> anc/closure_2026_10_26/frontier_closure/audit_newleaf/audit_newleaf.py <==
"""Independent new-leaf audit: probability identity -> quadratic -> exact Bernstein inverse."""
import sympy as S
from fractions import Fraction
from math import comb
from pathlib import Path
import json
root=Path(__file__).resolve().parents[1]
t,v,d=S.symbols('t v d');a=t/(1+t);b=t/(1+2*t);s=t*v**2;q=s/(1+s);p=t/(1+t+s);h=s/(1+t+s);kappa=2*a
eta=kappa/(kappa+1-q)
J=a*v/(2*(1-v*v));floor=2*b*(1-v)/(1+v)
g0=J*(1-d)**2+floor
# Conditional old-root-occupied residual deficit has two valid lower bounds:
# g1 >= 0 and >= (kappa+1-q)d²-(1-q)g0/q-1.
# Put weight 1-eta on the latter and eta on zero.
g1_lower=(1-eta)*((kappa+1-q)*d*d-(1-q)*g0/q-1)
# Conditional graph deficits include 1 for each occupied root, including old root.
gnew_lower=(1-h)*g0+h*(1+g1_lower)+p-(p*(1-p)+h*(1-h)*d*d-2*p*h*d)
target=kappa*p*(1-q*d)**2
Q=S.Poly(S.cancel(gnew_lower-target),d)
A=S.factor(Q.coeff_monomial(d*d));E=S.factor(Q.coeff_monomial(d)/2);D=S.factor(Q.coeff_monomial(1))
W=(t+eta)/(1+t+s);T=p*(h+kappa*q);BB=W*J;CC=W*floor+eta*h
assert S.cancel(A-(BB-q*T))==0
assert S.cancel(E-(T-BB))==0
assert S.cancel(D-(BB+CC+p*p-kappa*p))==0
minors=[A,S.factor(A*D-E*E)]
report=[]
for index,minor in enumerate(minors,1):
 data=json.loads((root/'conditional'/f'new_leaf_sparse_minor_{index}.json').read_text())
 degs=(data['degrees'][0],data['degrees'][2]); mon=data['monomial_factor']; scalar=S.Rational(data['scalar_denominator'])
 P=sum(S.Integer(c)*t**int(k.split(',')[0])*v**int(k.split(',')[2]) for k,c in data['terms'].items())
 denominator=S.sympify(data['positive_denominator'],locals={'t':t,'v':v})
 assert S.cancel(minor-t**mon[0]*v**mon[2]*P/(scalar*denominator))==0
 power=S.Poly(P,t,v)
 coeff={(i,j):Fraction(int(c.p),int(c.q)) for (i,j),c in power.terms()}
 bern={}
 for i in range(degs[0]+1):
  for j in range(degs[1]+1):
   bern[(i,j)]=sum(c*Fraction(comb(i,k),comb(degs[0],k))*Fraction(comb(j,l),comb(degs[1],l)) for (k,l),c in coeff.items() if k<=i and l<=j)
 assert min(bern.values())>0
 # Independent inverse using expansion of each tensor Bernstein basis element.
 inverse={}
 for (i,j),c in bern.items():
  for k in range(i,degs[0]+1):
   for l in range(j,degs[1]+1):
    term=c*comb(degs[0],i)*comb(degs[0]-i,k-i)*(-1)**(k-i)*comb(degs[1],j)*comb(degs[1]-j,l-j)*(-1)**(l-j)
    inverse[k,l]=inverse.get((k,l),Fraction(0))+term
 assert {k:c for k,c in inverse.items() if c}==coeff
 report.append({'minor':index,'degree':degs,'nonzero_power_coefficients':len(coeff),'Bernstein_positive':len(bern),'Bernstein_minimum':str(min(bern.values())),'independent_probability_reconstruction':'PASS','exact_inverse_Bernstein':'PASS','t=1_boundary':'all coefficients strictly positive','v=1_boundary':'not used; singleton handled directly','positive_denominator':str(S.factor(denominator))})
# K2 must not use the false doubled reserve at the singleton old root.
p_edge=t/(1+2*t);g_edge=(2*p_edge)**2;d_edge=1/(1+t)
gap=S.factor(g_edge-2*a*p_edge*d_edge*d_edge)
expected=2*t*t*(1+4*t+6*t*t+2*t**3)/((1+2*t)**2*(1+t)**3)
assert S.cancel(gap-expected)==0
out={'status':'PASS','scope':'New-root leaf extension conditional on doubled reserve for the smaller nontrivial child; independent K2 base','minors':report,'K2_gap':str(gap),'no_circularity':'Use theorem at child order n-1; all deletion/background bounds are inherited original forest theorems. Singleton child bypasses IH via K2 formula.'}
Path(__file__).with_name('audit_newleaf.json').write_text(json.dumps(out,indent=2)+'\n');print(json.dumps(out,indent=2))


==> anc/closure_2026_10_26/frontier_closure/conditional/binary_bernstein_minor_1.json <==
{
  "degrees": [
    2,
    5,
    2
  ],
  "denominator": "40",
  "entries": {
    "0,0,0": "40",
    "0,0,1": "40",
    "0,0,2": "40",
    "0,1,0": "40",
    "0,1,1": "40",
    "0,1,2": "40",
    "0,2,0": "40",
    "0,2,1": "40",
    "0,2,2": "40",
    "0,3,0": "40",
    "0,3,1": "40",
    "0,3,2": "40",
    "0,4,0": "40",
    "0,4,1": "40",
    "0,4,2": "40",
    "0,5,0": "40",
    "0,5,1": "40",
    "0,5,2": "40",
    "1,0,0": "40",
    "1,0,1": "40",
    "1,0,2": "60",
    "1,1,0": "40",
    "1,1,1": "40",
    "1,1,2": "60",
    "1,2,0": "44",
    "1,2,1": "44",
    "1,2,2": "64",
    "1,3,0": "50",
    "1,3,1": "50",
    "1,3,2": "70",
    "1,4,0": "56",
    "1,4,1": "56",
    "1,4,2": "76",
    "1,5,0": "80",
    "1,5,1": "80",
    "1,5,2": "100",
    "2,0,0": "40",
    "2,0,1": "40",
    "2,0,2": "80",
    "2,1,0": "40",
    "2,1,1": "40",
    "2,1,2": "80",
    "2,2,0": "48",
    "2,2,1": "48",
    "2,2,2": "92",
    "2,3,0": "56",
    "2,3,1": "56",
    "2,3,2": "108",
    "2,4,0": "64",
    "2,4,1": "64",
    "2,4,2": "128",
    "2,5,0": "160",
    "2,5,1": "160",
    "2,5,2": "240"
  }
}


==> anc/closure_2026_10_26/frontier_closure/conditional/binary_bernstein_minor_2.json <==
{
  "degrees": [
    7,
    9,
    11
  ],
  "denominator": "61122600",
  "entries": {
    "0,0,0": "61122600",
    "0,0,1": "66679200",
    "0,0,2": "72235800",
    "0,0,3": "77421960",
    "0,0,4": "81867240",
    "0,0,5": "85201200",
    "0,0,6": "87053400",
    "0,0,7": "87053400",
    "0,0,8": "84830760",
    "0,0,9": "80015040",
    "0,0,10": "72235800",
    "0,0,11": "61122600",
    "0,1,0": "61122600",
    "0,1,1": "66679200",
    "0,1,2": "72235800",
    "0,1,3": "77421960",
    "0,1,4": "81867240",
    "0,1,5": "85201200",
    "0,1,6": "87053400",
    "0,1,7": "87053400",
    "0,1,8": "84830760",
    "0,1,9": "80015040",
    "0,1,10": "72235800",
    "0,1,11": "61122600",
    "0,2,0": "62820450",
    "0,2,1": "68531400",
    "0,2,2": "74242350",
    "0,2,3": "79572570",
    "0,2,4": "84141330",
    "0,2,5": "87567900",
    "0,2,6": "89471550",
    "0,2,7": "89471550",
    "0,2,8": "87187170",
    "0,2,9": "82237680",
    "0,2,10": "74242350",
    "0,2,11": "62820450",
    "0,3,0": "66216150",
    "0,3,1": "72103500",
    "0,3,2": "77990850",
    "0,3,3": "83485710",
    "0,3,4": "88195590",
    "0,3,5": "91728000",
    "0,3,6": "93690450",
    "0,3,7": "93690450",
    "0,3,8": "91335510",
    "0,3,9": "86233140",
    "0,3,10": "77990850",
    "0,3,11": "66216150",
    "0,4,0": "71309700",
    "0,4,1": "77263200",
    "0,4,2": "83216700",
    "0,4,3": "88773300",
    "0,4,4": "93536100",
    "0,4,5": "97108200",
    "0,4,6": "99092700",
    "0,4,7": "99092700",
    "0,4,8": "96711300",
    "0,4,9": "91551600",
    "0,4,10": "83216700",
    "0,4,11": "71309700",
    "0,5,0": "78101100",
    "0,5,1": "83966400",
    "0,5,2": "89831700",
    "0,5,3": "95305980",
    "0,5,4": "99998220",
    "0,5,5": "103517400",
    "0,5,6": "105472500",
    "0,5,7": "105472500",
    "0,5,8": "103126380",
    "0,5,9": "98043120",
    "0,5,10": "89831700",
    "0,5,11": "78101100",
    "0,6,0": "86590350",
    "0,6,1": "92345400",
    "0,6,2": "98100450",
    "0,6,3": "103471830",
    "0,6,4": "108075870",
    "0,6,5": "111528900",
    "0,6,6": "113447250",
    "0,6,7": "113447250",
    "0,6,8": "111145230",
    "0,6,9": "106157520",
    "0,6,10": "98100450",
    "0,6,11": "86590350",
    "0,7,0": "96777450",
    "0,7,1": "102797100",
    "0,7,2": "108816750",
    "0,7,3": "114435090",
    "0,7,4": "119250810",
    "0,7,5": "122862600",
    "0,7,6": "124869150",
    "0,7,7": "124869150",
    "0,7,8": "122461290",
    "0,7,9": "117244260",
    "0,7,10": "108816750",
    "0,7,11": "96777450",
    "0,8,0": "108662400",
    "0,8,1": "116071200",
    "0,8,2": "123480000",
    "0,8,3": "130394880",
    "0,8,4": "136321920",
    "0,8,5": "140767200",
    "0,8,6": "143236800",
    "0,8,7": "143236800",
    "0,8,8": "140273280",
    "0,8,9": "133852320",
    "0,8,10": "123480000",
    "0,8,11": "108662400",
    "0,9,0": "122245200",
    "0,9,1": "133358400",
    "0,9,2": "144471600",
    "0,9,3": "154843920",
    "0,9,4": "163734480",
    "0,9,5": "170402400",
    "0,9,6": "174106800",
    "0,9,7": "174106800",
    "0,9,8": "169661520",
    "0,9,9": "160030080",
    "0,9,10": "144471600",
    "0,9,11": "122245200",
    "1,0,0": "61122600",
    "1,0,1": "67473000",
    "1,0,2": "74458440",
    "1,0,3": "81867240",
    "1,0,4": "89487720",
    "1,0,5": "97032600",
    "1,0,6": "104063400",
    "1,0,7": "109914840",
    "1,0,8": "113619240",
    "1,0,9": "113830920",
    "1,0,10": "108750600",
    "1,0,11": "96049800",
    "1,1,0": "61122600",
    "1,1,1": "67473000",
    "1,1,2": "74458440",
    "1,1,3": "81867240",
    "1,1,4": "89487720",
    "1,1,5": "97032600",
    "1,1,6": "104063400",
    "1,1,7": "109914840",
    "1,1,8": "113619240",
    "1,1,9": "113830920",
    "1,1,10": "108750600",
    "1,1,11": "96049800",
    "1,2,0": "63790650",
    "1,2,1": "70405650",
    "1,2,2": "77668920",
    "1,2,3": "85352610",
    "1,2,4": "93228870",
    "1,2,5": "100993725",
    "1,2,6": "108190950",
    "1,2,7": "114135945",
    "1,2,8": "117839610",
    "1,2,9": "117932220",
    "1,2,10": "112587300",
    "1,2,11": "99445500",
    "1,3,0": "69022800",
    "1,3,1": "75874050",
    "1,3,2": "83400030",
    "1,3,3": "91358820",
    "1,3,4": "99508500",
    "1,3,5": "107530425",
    "1,3,6": "114952500",
    "1,3,7": "121072455",
    "1,3,8": "124881120",
    "1,3,9": "124985700",
    "1,3,10": "119533050",
    "1,3,11": "106132950",
    "1,4,0": "76853700",
    "1,4,1": "83632500",
    "1,4,2": "91125720",
    "1,4,3": "99096900",
    "1,4,4": "107309580",
    "1,4,5": "115450350",
    "1,4,6": "123051900",
    "1,4,7": "129416070",
    "1,4,8": "133536900",
    "1,4,9": "134023680",
    "1,4,10": "129024000",
    "1,4,11": "116146800",
    "1,5,0": "87456600",
    "1,5,1": "93775500",
    "1,5,2": "100861740",
    "1,5,3": "108508680",
    "1,5,4": "116509680",
    "1,5,5": "124581450",
    "1,5,6": "132287400",
    "1,5,7": "138960990",
    "1,5,8": "143629080",
    "1,5,9": "144935280",
    "1,5,10": "141063300",
    "1,5,11": "129660300",
    "1,6,0": "101143350",
    "1,6,1": "106926750",
    "1,6,2": "113543640",
    "1,6,3": "120822030",
    "1,6,4": "128589930",
    "1,6,5": "136599075",
    "1,6,6": "144448650",
    "1,6,7": "151509015",
    "1,6,8": "156845430",
    "1,6,9": "159141780",
    "1,6,10": "156624300",
    "1,6,11": "146985300",
    "1,7,0": "118606950",
    "1,7,1": "124692750",
    "1,7,2": "131691420",
    "1,7,3": "139413330",
    "1,7,4": "147668850",
    "1,7,5": "156191175",
    "1,7,6": "164559150",
    "1,7,7": "172120095",
    "1,7,8": "177912630",
    "1,7,9": "180589500",
    "1,7,10": "178340400",
    "1,7,11": "168814800",
    "1,8,0": "141649200",
    "1,8,1": "150645600",
    "1,8,2": "160647480",
    "1,8,3": "171284400",
    "1,8,4": "182185920",
    "1,8,5": "192899700",
    "1,8,6": "202809600",
    "1,8,7": "211053780",
    "1,8,8": "216442800",
    "1,8,9": "217377720",
    "1,8,10": "211768200",
    "1,8,11": "196950600",
    "1,9,0": "174636000",
    "1,9,1": "192099600",
    "1,9,2": "210674520",
    "1,9,3": "229461120",
    "1,9,4": "247559760",
    "1,9,5": "263976300",
    "1,9,6": "277527600",
    "1,9,7": "286747020",
    "1,9,8": "289789920",
    "1,9,9": "284339160",
    "1,9,10": "267510600",
    "1,9,11": "235758600",
    "2,0,0": "61122600",
    "2,0,1": "68266800",
    "2,0,2": "76681080",
    "2,0,3": "86383080",
    "2,0,4": "97443360",
    "2,0,5": "109846800",
    "2,0,6": "123354000",
    "2,0,7": "137309760",
    "2,0,8": "150345720",
    "2,0,9": "159924240",
    "2,0,10": "161670600",
    "2,0,11": "148440600",
    "2,1,0": "61122600",
    "2,1,1": "68266800",
    "2,1,2": "76681080",
    "2,1,3": "86383080",
    "2,1,4": "97443360",
    "2,1,5": "109846800",
    "2,1,6": "123354000",
    "2,1,7": "137309760",
    "2,1,8": "150345720",
    "2,1,9": "159924240",
    "2,1,10": "161670600",
    "2,1,11": "148440600",
    "2,2,0": "64760850",
    "2,2,1": "72309300",
    "2,2,2": "81174870",
    "2,2,3": "91354620",
    "2,2,4": "102899265",
    "2,2,5": "115772475",
    "2,2,6": "129710175",
    "2,2,7": "144026680",
    "2,2,8": "157314500",
    "2,2,9": "166984650",
    "2,2,10": "168594300",
    "2,2,11": "154908600",
    "2,3,0": "71794800",
    "2,3,1": "79559550",
    "2,3,2": "88733610",
    "2,3,3": "99305430",
    "2,3,4": "111318585",
    "2,3,5": "124729350",
    "2,3,6": "139264275",
    "2,3,7": "154224105",
    "2,3,8": "168180390",
    "2,3,9": "178511130",
    "2,3,10": "180721800",
    "2,3,11": "167498100",
    "2,4,0": "82374600",
    "2,4,1": "89615400",
    "2,4,2": "98403060",
    "2,4,3": "108759700",
    "2,4,4": "120764770",
    "2,4,5": "134413600",
    "2,4,6": "149475950",
    "2,4,7": "165300170",
    "2,4,8": "180508580",
    "2,4,9": "192529680",
    "2,4,10": "196912800",
    "2,4,11": "186370800",
    "2,5,0": "96996900",
    "2,5,1": "102818100",
    "2,5,2": "110371800",
    "2,5,3": "119764680",
    "2,5,4": "131163690",
    "2,5,5": "144658900",
    "2,5,6": "160126350",
    "2,5,7": "177035530",
    "2,5,8": "194146120",
    "2,5,9": "209038620",
    "2,5,10": "217423500",
    "2,5,11": "212173500",
    "2,6,0": "116493300",
    "2,6,1": "120600900",
    "2,6,2": "126680400",
    "2,6,3": "134941170",
    "2,6,4": "145656525",
    "2,6,5": "159031575",
    "2,6,6": "175071075",
    "2,6,7": "193390680",
    "2,6,8": "212915010",
    "2,6,9": "231405930",
    "2,6,10": "244764450",
    "2,6,11": "246049650",
    "2,7,0": "142781100",
    "2,7,1": "146735400",
    "2,7,2": "152966730",
    "2,7,3": "161703430",
    "2,7,4": "173242195",
    "2,7,5": "187813850",
    "2,7,6": "205449125",
    "2,7,7": "225786365",
    "2,7,8": "247763110",
    "2,7,9": "269133480",
    "2,7,10": "285753300",
    "2,7,11": "290574900",
    "2,8,0": "181104000",
    "2,8,1": "190335600",
    "2,8,2": "202242600",
    "2,8,3": "216774040",
    "2,8,4": "233952460",
    "2,8,5": "253715000",
    "2,8,6": "275754500",
    "2,8,7": "299300820",
    "2,8,8": "322782600",
    "2,8,9": "343309680",
    "2,8,10": "355916400",
    "2,8,11": "352506000",
    "2,9,0": "244490400",
    "2,9,1": "271479600",
    "2,9,2": "301696920",
    "2,9,3": "334119240",
    "2,9,4": "367802820",
    "2,9,5": "401650200",
    "2,9,6": "434177100",
    "2,9,7": "463217580",
    "2,9,8": "485505720",
    "2,9,9": "496072080",
    "2,9,10": "487393200",
    "2,9,11": "448232400",
    "3,0,0": "61122600",
    "3,0,1": "69060600",
    "3,0,2": "78903720",
    "3,0,3": "90969480",
    "3,0,4": "105734160",
    "3,0,5": "123666480",
    "3,0,6": "145076400",
    "3,0,7": "169809696",
    "3,0,8": "196618968",
    "3,0,9": "221914728",
    "3,0,10": "237346200",
    "3,0,11": "225280440",
    "3,1,0": "61122600",
    "3,1,1": "69060600",
    "3,1,2": "78903720",
    "3,1,3": "90969480",
    "3,1,4": "105734160",
    "3,1,5": "123666480",
    "3,1,6": "145076400",
    "3,1,7": "169809696",
    "3,1,8": "196618968",
    "3,1,9": "221914728",
    "3,1,10": "237346200",
    "3,1,11": "225280440",
    "3,2,0": "65731050",
    "3,2,1": "74242350",
    "3,2,2": "84760200",
    "3,2,3": "97579188",
    "3,2,4": "113157513",
    "3,2,5": "131946675",
    "3,2,6": "154236390",
    "3,2,7": "179843475",
    "3,2,8": "207473448",
    "3,2,9": "233455698",
    "3,2,10": "249297300",
    "3,2,11": "237116880",
    "3,3,0": "74532150",
    "3,3,1": "83090070",
    "3,3,2": "93850596",
    "3,3,3": "107111214",
    "3,3,4": "123342534",
    "3,3,5": "143018550",
    "3,3,6": "166462335",
    "3,3,7": "193532409",
    "3,3,8": "222975018",
    "3,3,9": "251137908",
    "3,3,10": "269481870",
    "3,3,11": "259937370",
    "3,4,0": "87872400",
    "3,4,1": "94938480",
    "3,4,2": "104501124",
    "3,4,3": "116931192",
    "3,4,4": "132786822",
    "3,4,5": "152656800",
    "3,4,6": "177019680",
    "3,4,7": "205939020",
    "3,4,8": "238415100",
    "3,4,9": "271081188",
    "3,4,10": "295667820",
    "3,4,11": "294261660",
    "3,5,0": "106694280",
    "3,5,1": "110388600",
    "3,5,2": "116984952",
    "3,5,3": "127014216",
    "3,5,4": "141213576",
    "3,5,5": "160397910",
    "3,5,6": "185347350",
    "3,5,7": "216525120",
    "3,5,8": "253439760",
    "3,5,9": "293330016",
    "3,5,10": "328579020",
    "3,5,11": "341856900",
    "3,6,0": "132515460",
    "3,6,1": "131884200",
    "3,6,2": "134696898",
    "3,6,3": "141693678",
    "3,6,4": "153845433",
    "3,6,5": "172259775",
    "3,6,6": "198103680",
    "3,6,7": "232348851",
    "3,6,8": "275145822",
    "3,6,9": "324492588",
    "3,6,10": "373583070",
    "3,6,11": "405800010",
    "3,7,0": "169105860",
    "3,7,1": "166530420",
    "3,7,2": "168130368",
    "3,7,3": "174758892",
    "3,7,4": "187530987",
    "3,7,5": "207743865",
    "3,7,6": "236814690",
    "3,7,7": "276030573",
    "3,7,8": "325905762",
    "3,7,9": "384795432",
    "3,7,10": "446124420",
    "3,7,11": "493152660",
    "3,8,0": "227414880",
    "3,8,1": "233236080",
    "3,8,2": "244282248",
    "3,8,3": "261057888",
    "3,8,4": "284369148",
    "3,8,5": "315181440",
    "3,8,6": "354495120",
    "3,8,7": "403017552",
    "3,8,8": "460409880",
    "3,8,9": "523735128",
    "3,8,10": "584430840",
    "3,8,11": "622674360",
    "3,9,0": "335301120",
    "3,9,1": "376261200",
    "3,9,2": "424111464",
    "3,9,3": "477761760",
    "3,9,4": "536476500",
    "3,9,5": "599485320",
    "3,9,6": "665612640",
    "3,9,7": "732677400",
    "3,9,8": "796414248",
    "3,9,9": "848508696",
    "3,9,10": "873021240",
    "3,9,11": "839999160",
    "4,0,0": "61122600",
    "4,0,1": "69854400",
    "4,0,2": "81126360",
    "4,0,3": "95626440",
    "4,0,4": "114360120",
    "4,0,5": "138514320",
    "4,0,6": "169381800",
    "4,0,7": "208007352",
    "4,0,8": "254227680",
    "4,0,9": "304184160",
    "4,0,10": "344191680",
    "4,0,11": "335301120",
    "4,1,0": "61122600",
    "4,1,1": "69854400",
    "4,1,2": "81126360",
    "4,1,3": "95626440",
    "4,1,4": "114360120",
    "4,1,5": "138514320",
    "4,1,6": "169381800",
    "4,1,7": "208007352",
    "4,1,8": "254227680",
    "4,1,9": "304184160",
    "4,1,10": "344191680",
    "4,1,11": "335301120",
    "4,2,0": "66701250",
    "4,2,1": "76204800",
    "4,2,2": "88424910",
    "4,2,3": "104026902",
    "4,2,4": "124008612",
    "4,2,5": "149558850",
    "4,2,6": "181977810",
    "4,2,7": "222315891",
    "4,2,8": "270397974",
    "4,2,9": "322296030",
    "4,2,10": "364094010",
    "4,2,11": "356208930",
    "4,3,0": "77234850",
    "4,3,1": "86395680",
    "4,3,2": "98609994",
    "4,3,3": "114554664",
    "4,3,4": "135268119",
    "4,3,5": "162020790",
    "4,3,6": "196250400",
    "4,3,7": "239211189",
    "4,3,8": "290996748",
    "4,3,9": "347969412",
    "4,3,10": "396365130",
    "4,3,11": "396195030",
    "4,4,0": "93347100",
    "4,4,1": "99328320",
    "4,4,2": "108872316",
    "4,4,3": "122751720",
    "4,4,4": "142144212",
    "4,4,5": "168554310",
    "4,4,6": "203804310",
    "4,4,7": "249735276",
    "4,4,8": "307269564",
    "4,4,9": "373826124",
    "4,4,10": "436748760",
    "4,4,11": "456659280",
    "4,5,0": "116521020",
    "4,5,1": "115718400",
    "4,5,2": "119197008",
    "4,5,3": "127936452",
    "4,5,4": "143381322",
    "4,5,5": "167462400",
    "4,5,6": "202692780",
    "4,5,7": "251970726",
    "4,5,8": "317731680",
    "4,5,9": "399386736",
    "4,5,10": "486564120",
    "4,5,11": "541787400",
    "4,6,0": "149085090",
    "4,6,1": "138918780",
    "4,6,2": "134025192",
    "4,6,3": "135688266",
    "4,6,4": "145737207",
    "4,6,5": "166698045",
    "4,6,6": "202027455",
    "4,6,7": "256047687",
    "4,6,8": "333212040",
    "4,6,9": "435567888",
    "4,6,10": "555748830",
    "4,6,11": "658772730",
    "4,7,0": "197387190",
    "4,7,1": "180571860",
    "4,7,2": "170438562",
    "4,7,3": "168525210",
    "4,7,4": "177023133",
    "4,7,5": "199023090",
    "4,7,6": "238852740",
    "4,7,7": "302098818",
    "4,7,8": "394917852",
    "4,7,9": "521404884",
    "4,7,10": "676110330",
    "4,7,11": "824524470",
    "4,8,0": "280969920",
    "4,8,1": "275501520",
    "4,8,2": "278920152",
    "4,8,3": "292444152",
    "4,8,4": "318096828",
    "4,8,5": "358848840",
    "4,8,6": "418863480",
    "4,8,7": "503379744",
    "4,8,8": "617778672",
    "4,8,9": "764454096",
    "4,8,10": "934249680",
    "4,8,11": "1084683600",
    "4,9,0": "450560880",
    "4,9,1": "511524720",
    "4,9,2": "585284616",
    "4,9,3": "670718664",
    "4,9,4": "767736900",
    "4,9,5": "876786120",
    "4,9,6": "998471880",
    "4,9,7": "1132699680",
    "4,9,8": "1276747920",
    "4,9,9": "1420647984",
    "4,9,10": "1536161760",
    "4,9,11": "1550767680",
    "5,0,0": "61122600",
    "5,0,1": "70648200",
    "5,0,2": "83349000",
    "5,0,3": "100353960",
    "5,0,4": "123321240",
    "5,0,5": "154413000",
    "5,0,6": "196421400",
    "5,0,7": "252516600",
    "5,0,8": "325140480",
    "5,0,9": "411929280",
    "5,0,10": "493214400",
    "5,0,11": "488980800",
    "5,1,0": "61122600",
    "5,1,1": "70648200",
    "5,1,2": "83349000",
    "5,1,3": "100353960",
    "5,1,4": "123321240",
    "5,1,5": "154413000",
    "5,1,6": "196421400",
    "5,1,7": "252516600",
    "5,1,8": "325140480",
    "5,1,9": "411929280",
    "5,1,10": "493214400",
    "5,1,11": "488980800",
    "5,2,0": "67671450",
    "5,2,1": "78196650",
    "5,2,2": "92169000",
    "5,2,3": "110698350",
    "5,2,4": "135457560",
    "5,2,5": "168651525",
    "5,2,6": "213143700",
    "5,2,7": "272204310",
    "5,2,8": "348398330",
    "5,2,9": "439440330",
    "5,2,10": "525407400",
    "5,2,11": "524716500",
    "5,3,0": "79902900",
    "5,3,1": "89406450",
    "5,3,2": "102870810",
    "5,3,3": "121407090",
    "5,3,4": "146754195",
    "5,3,5": "181286250",
    "5,3,6": "228189825",
    "5,3,7": "291272415",
    "5,3,8": "373919490",
    "5,3,9": "474928650",
    "5,3,10": "575316000",
    "5,3,11": "592584300",
    "5,4,0": "98798700",
    "5,4,1": "102511500",
    "5,4,2": "110969040",
    "5,4,3": "125332480",
    "5,4,4": "147488740",
    "5,4,5": "180189400",
    "5,4,6": "227377900",
    "5,4,7": "294176680",
    "5,4,8": "386064700",
    "5,4,9": "504841260",
    "5,4,10": "635044200",
    "5,4,11": "695956800",
    "5,5,0": "126449400",
    "5,5,1": "117975900",
    "5,5,2": "115376520",
    "5,5,3": "119942060",
    "5,5,4": "133827610",
    "5,5,5": "160442250",
    "5,5,6": "205052600",
    "5,5,7": "275098040",
    "5,5,8": "379778140",
    "5,5,9": "526338540",
    "5,5,10": "706150200",
    "5,5,11": "843889200",
    "5,6,0": "166077450",
    "5,6,1": "139472550",
    "5,6,2": "120343230",
    "5,6,3": "110232780",
    "5,6,4": "111741315",
    "5,6,5": "129266850",
    "5,6,6": "169994475",
    "5,6,7": "244665435",
    "5,6,8": "367725540",
    "5,6,9": "554050980",
    "5,6,10": "804579300",
    "5,6,11": "1051766100",
    "5,7,0": "227431050",
    "5,7,1": "184124850",
    "5,7,2": "150680880",
    "5,7,3": "128960650",
    "5,7,4": "122156265",
    "5,7,5": "135855650",
    "5,7,6": "179401600",
    "5,7,7": "267083810",
    "5,7,8": "418776540",
    "5,7,9": "656875380",
    "5,7,10": "990794700",
    "5,7,11": "1356824700",
    "5,8,0": "342157200",
    "5,8,1": "310405200",
    "5,8,2": "292565280",
    "5,8,3": "290370080",
    "5,8,4": "307299580",
    "5,8,5": "349559700",
    "5,8,6": "427416500",
    "5,8,7": "556311700",
    "5,8,8": "757265600",
    "5,8,9": "1052825760",
    "5,8,10": "1448244000",
    "5,8,11": "1861490400",
    "5,9,0": "593762400",
    "5,9,1": "682668000",
    "5,9,2": "793376640",
    "5,9,3": "924653520",
    "5,9,4": "1077706980",
    "5,9,5": "1255760100",
    "5,9,6": "1464063300",
    "5,9,7": "1709324820",
    "5,9,8": "1997624160",
    "5,9,9": "2325939840",
    "5,9,10": "2654467200",
    "5,9,11": "2817460800",
    "6,0,0": "61122600",
    "6,0,1": "71442000",
    "6,0,2": "85571640",
    "6,0,3": "105152040",
    "6,0,4": "132617520",
    "6,0,5": "171385200",
    "6,0,6": "226346400",
    "6,0,7": "303972480",
    "6,0,8": "411505920",
    "6,0,9": "551214720",
    "6,0,10": "698544000",
    "6,0,11": "698544000",
    "6,1,0": "61122600",
    "6,1,1": "71442000",
    "6,1,2": "85571640",
    "6,1,3": "105152040",
    "6,1,4": "132617520",
    "6,1,5": "171385200",
    "6,1,6": "226346400",
    "6,1,7": "303972480",
    "6,1,8": "411505920",
    "6,1,9": "551214720",
    "6,1,10": "698544000",
    "6,1,11": "698544000",
    "6,2,0": "68641650",
    "6,2,1": "80217900",
    "6,2,2": "95992470",
    "6,2,3": "117594120",
    "6,2,4": "147509355",
    "6,2,5": "189267225",
    "6,2,6": "247944375",
    "6,2,7": "330300915",
    "6,2,8": "444022320",
    "6,2,9": "591910200",
    "6,2,10": "749435400",
    "6,2,11": "757726200",
    "6,3,0": "82536300",
    "6,3,1": "92052450",
    "6,3,2": "106492050",
    "6,3,3": "127432620",
    "6,3,4": "157430700",
    "6,3,5": "200290950",
    "6,3,6": "261690075",
    "6,3,7": "349497225",
    "6,3,8": "473308920",
    "6,3,9": "638820000",
    "6,3,10": "824682600",
    "6,3,11": "869437800",
    "6,4,0": "104227200",
    "6,4,1": "104214600",
    "6,4,2": "110243700",
    "6,4,3": "123755520",
    "6,4,4": "147355530",
    "6,4,5": "185347650",
    "6,4,6": "244675800",
    "6,4,7": "335711460",
    "6,4,8": "472520160",
    "6,4,9": "667951200",
    "6,4,10": "910123200",
    "6,4,11": "1041163200",
    "6,5,0": "136451700",
    "6,5,1": "116266500",
    "6,5,2": "103764780",
    "6,5,3": "100165800",
    "6,5,4": "108121860",
    "6,5,5": "132761100",
    "6,5,6": "183213000",
    "6,5,7": "274239840",
    "6,5,8": "427817040",
    "6,5,9": "669669840",
    "6,5,10": "1005883200",
    "6,5,11": "1291197600",
    "6,6,0": "183367800",
    "6,6,1": "130939200",
    "6,6,2": "88574850",
    "6,6,3": "57289050",
    "6,6,4": "39914280",
    "6,6,5": "42903450",
    "6,6,6": "78720075",
    "6,6,7": "168709905",
    "6,6,8": "346600800",
    "6,6,9": "657183240",
    "6,6,10": "1133281800",
    "6,6,11": "1650310200",
    "6,7,0": "259043400",
    "6,7,1": "171108000",
    "6,7,2": "96945030",
    "6,7,3": "37545270",
    "6,7,4": "-3707340",
    "6,7,5": "-18413850",
    "6,7,6": "10198125",
    "6,7,7": "111529635",
    "6,7,8": "333219600",
    "6,7,9": "741885480",
    "6,7,10": "1399116600",
    "6,7,11": "2195562600",
    "6,8,0": "411364800",
    "6,8,1": "327398400",
    "6,8,2": "264000240",
    "6,8,3": "222322800",
    "6,8,4": "206858400",
    "6,8,5": "228186000",
    "6,8,6": "306671400",
    "6,8,7": "477214920",
    "6,8,8": "795493440",
    "6,8,9": "1337817600",
    "6,8,10": "2169720000",
    "6,8,11": "3143448000",
    "6,9,0": "768398400",
    "6,9,1": "895406400",
    "6,9,2": "1057341600",
    "6,9,3": "1252510560",
    "6,9,4": "1484300160",
    "6,9,5": "1761177600",
    "6,9,6": "2097975600",
    "6,9,7": "2517298560",
    "6,9,8": "3050308800",
    "6,9,9": "3725144640",
    "6,9,10": "4508784000",
    "6,9,11": "5029516800",
    "7,0,0": "61122600",
    "7,0,1": "72235800",
    "7,0,2": "87794280",
    "7,0,3": "110020680",
    "7,0,4": "142248960",
    "7,0,5": "189453600",
    "7,0,6": "259308000",
    "7,0,7": "363031200",
    "7,0,8": "515652480",
    "7,0,9": "729025920",
    "7,0,10": "977961600",
    "7,0,11": "977961600",
    "7,1,0": "61122600",
    "7,1,1": "72235800",
    "7,1,2": "87794280",
    "7,1,3": "110020680",
    "7,1,4": "142248960",
    "7,1,5": "189453600",
    "7,1,6": "259308000",
    "7,1,7": "363031200",
    "7,1,8": "515652480",
    "7,1,9": "729025920",
    "7,1,10": "977961600",
    "7,1,11": "977961600",
    "7,2,0": "69611850",
    "7,2,1": "82268550",
    "7,2,2": "99895320",
    "7,2,3": "124714800",
    "7,2,4": "160168995",
    "7,2,5": "211448475",
    "7,2,6": "286591200",
    "7,2,7": "397430670",
    "7,2,8": "560064120",
    "7,2,9": "787925880",
    "7,2,10": "1056988800",
    "7,2,11": "1073041200",
    "7,3,0": "85135050",
    "7,3,1": "94263750",
    "7,3,2": "109332720",
    "7,3,3": "132388200",
    "7,3,4": "166898655",
    "7,3,5": "218435175",
    "7,3,6": "295999200",
    "7,3,7": "413406630",
    "7,3,8": "590569560",
    "7,3,9": "847407960",
    "7,3,10": "1168473600",
    "7,3,11": "1251558000",
    "7,4,0": "109632600",
    "7,4,1": "104164200",
    "7,4,2": "106148700",
    "7,4,3": "117073740",
    "7,4,4": "140163030",
    "7,4,5": "181510350",
    "7,4,6": "251981100",
    "7,4,7": "369622680",
    "7,4,8": "562821840",
    "7,4,9": "866582640",
    "7,4,10": "1288072800",
    "7,4,11": "1529035200",
    "7,5,0": "146500200",
    "7,5,1": "109632600",
    "7,5,2": "82475820",
    "7,5,3": "65459100",
    "7,5,4": "61212270",
    "7,5,5": "76581750",
    "7,5,6": "125590500",
    "7,5,7": "233706480",
    "7,5,8": "444375120",
    "7,5,9": "819871920",
    "7,5,10": "1410141600",
    "7,5,11": "1940400000",
    "7,6,0": "200831400",
    "7,6,1": "110338200",
    "7,6,2": "32889780",
    "7,6,3": "-32572260",
    "7,6,4": "-84222180",
    "7,6,5": "-113941800",
    "7,6,6": "-102712050",
    "7,6,7": "-13463730",
    "7,6,8": "220676400",
    "7,6,9": "704471040",
    "7,6,10": "1555318800",
    "7,6,11": "2543864400",
    "7,7,0": "292030200",
    "7,7,1": "133975800",
    "7,7,2": "-5618340",
    "7,7,3": "-129221820",
    "7,7,4": "-235352880",
    "7,7,5": "-313477500",
    "7,7,6": "-337328250",
    "7,7,7": "-254132130",
    "7,7,8": "33668880",
    "7,7,9": "685067040",
    "7,7,10": "1900357200",
    "7,7,11": "3490779600",
    "7,8,0": "488980800",
    "7,8,1": "311169600",
    "7,8,2": "162499680",
    "7,8,3": "40666080",
    "7,8,4": "-50791440",
    "7,8,5": "-96608400",
    "7,8,6": "-61740000",
    "7,8,7": "121833600",
    "7,8,8": "577557120",
    "7,8,9": "1503492480",
    "7,8,10": "3141331200",
    "7,8,11": "5215795200",
    "7,9,0": "977961600",
    "7,9,1": "1155772800",
    "7,9,2": "1386927360",
    "7,9,3": "1668461760",
    "7,9,4": "2007043920",
    "7,9,5": "2420031600",
    "7,9,6": "2939706000",
    "7,9,7": "3620680560",
    "7,9,8": "4551966720",
    "7,9,9": "5849988480",
    "7,9,10": "7556976000",
    "7,9,11": "8801654400"
  }
}


==> anc/closure_2026_10_26/frontier_closure/conditional/binary_bernstein_minor_3.json <==
{
  "degrees": [
    11,
    11,
    17
  ],
  "denominator": "3632176548000",
  "entries": {
    "0,0,0": "18160882740000",
    "0,0,1": "19229169960000",
    "0,0,2": "20377578721500",
    "0,0,3": "21595426152300",
    "0,0,4": "22884238377000",
    "0,0,5": "24260685372000",
    "0,0,6": "25759515820500",
    "0,0,7": "27434997859500",
    "0,0,8": "29359371610800",
    "0,0,9": "31616819388000",
    "0,0,10": "34291459471500",
    "0,0,11": "37447869343500",
    "0,0,12": "41102644275000",
    "0,0,13": "45185497156800",
    "0,0,14": "49488405466500",
    "0,0,15": "53601311263500",
    "0,0,16": "56832880104000",
    "0,0,17": "58114824768000",
    "0,1,0": "18160882740000",
    "0,1,1": "19229169960000",
    "0,1,2": "20377578721500",
    "0,1,3": "21595426152300",
    "0,1,4": "22884238377000",
    "0,1,5": "24260685372000",
    "0,1,6": "25759515820500",
    "0,1,7": "27434997859500",
    "0,1,8": "29359371610800",
    "0,1,9": "31616819388000",
    "0,1,10": "34291459471500",
    "0,1,11": "37447869343500",
    "0,1,12": "41102644275000",
    "0,1,13": "45185497156800",
    "0,1,14": "49488405466500",
    "0,1,15": "53601311263500",
    "0,1,16": "56832880104000",
    "0,1,17": "58114824768000",
    "0,2,0": "18821278476000",
    "0,2,1": "19928412504000",
    "0,2,2": "21122466264900",
    "0,2,3": "22393145354580",
    "0,2,4": "23743030311000",
    "0,2,5": "25190618191200",
    "0,2,6": "26773364148300",
    "0,2,7": "28549147403700",
    "0,2,8": "30594586009680",
    "0,2,9": "32998624797600",
    "0,2,10": "35849820906900",
    "0,2,11": "39215751290100",
    "0,2,12": "43112966589000",
    "0,2,13": "47465915777280",
    "0,2,14": "52053265964700",
    "0,2,15": "56440041758100",
    "0,2,16": "59894008574400",
    "0,2,17": "61284724300800",
    "0,3,0": "20142069948000",
    "0,3,1": "21313948656000",
    "0,3,2": "22585048586100",
    "0,3,3": "23945722780980",
    "0,3,4": "25400457122040",
    "0,3,5": "26971089776400",
    "0,3,6": "28700030643900",
    "0,3,7": "30651769371300",
    "0,3,8": "32910960500880",
    "0,3,9": "35575374320640",
    "0,3,10": "38742001983300",
    "0,3,11": "42484603461300",
    "0,3,12": "46820986905000",
    "0,3,13": "51668307971280",
    "0,3,14": "56784677689740",
    "0,3,15": "61695367433700",
    "0,3,16": "65601899563200",
    "0,3,17": "67272312307200",
    "0,4,0": "22178290134000",
    "0,4,1": "23431099692000",
    "0,4,2": "24800530604850",
    "0,4,3": "26277550989690",
    "0,4,4": "27869111650380",
    "0,4,5": "29601587862000",
    "0,4,6": "31524221155350",
    "0,4,7": "33710686675050",
    "0,4,8": "36256911684840",
    "0,4,9": "39273270793680",
    "0,4,10": "42869283476250",
    "0,4,11": "47128939461450",
    "0,4,12": "52074777562500",
    "0,4,13": "57618843522240",
    "0,4,14": "63498652447230",
    "0,4,15": "69196281404250",
    "0,4,16": "73838717752800",
    "0,4,17": "76077588787200",
    "0,5,0": "25040004990000",
    "0,5,1": "26383457100000",
    "0,5,2": "27866514926250",
    "0,5,3": "29480461060050",
    "0,5,4": "31235076572700",
    "0,5,5": "33162331818000",
    "0,5,6": "35320077234750",
    "0,5,7": "37793690261250",
    "0,5,8": "40693634473800",
    "0,5,9": "44146887061200",
    "0,5,10": "48280190747250",
    "0,5,11": "53193086273250",
    "0,5,12": "58918681552500",
    "0,5,13": "65370113608800",
    "0,5,14": "72270659410950",
    "0,5,15": "79065451715250",
    "0,5,16": "84812756028000",
    "0,5,17": "88052764800000",
    "0,6,0": "28892313450000",
    "0,6,1": "30332882580000",
    "0,6,2": "31943001840750",
    "0,6,3": "33713907577350",
    "0,6,4": "35658664341300",
    "0,6,5": "37816122498000",
    "0,6,6": "40254875834250",
    "0,6,7": "43075007109750",
    "0,6,8": "46405409496600",
    "0,6,9": "50394471850800",
    "0,6,10": "55191915759750",
    "0,6,11": "60919572309750",
    "0,6,12": "67628886517500",
    "0,6,13": "75242937369600",
    "0,6,14": "83480761414050",
    "0,6,15": "91761767847750",
    "0,6,16": "99088033044000",
    "0,6,17": "103902262464000",
    "0,7,0": "33955347426000",
    "0,7,1": "35505982512000",
    "0,7,2": "37265985706950",
    "0,7,3": "39226325127990",
    "0,7,4": "41404199736900",
    "0,7,5": "43847299326600",
    "0,7,6": "46638064507650",
    "0,7,7": "49895551594350",
    "0,7,8": "53772507290040",
    "0,7,9": "58445258071200",
    "0,7,10": "64094019169950",
    "0,7,11": "70871228054550",
    "0,7,12": "78855507307500",
    "0,7,13": "87988861800840",
    "0,7,14": "97994715068250",
    "0,7,15": "108274389773550",
    "0,7,16": "117779637175200",
    "0,7,17": "124858820486400",
    "0,8,0": "40504271808000",
    "0,8,1": "42213531360000",
    "0,8,2": "44188244100000",
    "0,8,3": "46418827815360",
    "0,8,4": "48927887648640",
    "0,8,5": "51774911865600",
    "0,8,6": "55060967623200",
    "0,8,7": "58930743564000",
    "0,8,8": "63569286063360",
    "0,8,9": "69190775955840",
    "0,8,10": "76016692567200",
    "0,8,11": "84240711878400",
    "0,8,12": "93977685648000",
    "0,8,13": "105194048319360",
    "0,8,14": "117616998539040",
    "0,8,15": "130619802112800",
    "0,8,16": "143080563225600",
    "0,8,17": "153211810752000",
    "0,9,0": "48869284464000",
    "0,9,1": "50889318480000",
    "0,9,2": "53260916108400",
    "0,9,3": "55972423306800",
    "0,9,4": "59052808694880",
    "0,9,5": "62577213098400",
    "0,9,6": "66672499093200",
    "0,9,7": "71519676505200",
    "0,9,8": "77350079822400",
    "0,9,9": "84432173474880",
    "0,9,10": "93045860938800",
    "0,9,11": "103441173620400",
    "0,9,12": "115778215476000",
    "0,9,13": "130045239324000",
    "0,9,14": "145951730804880",
    "0,9,15": "162793375945200",
    "0,9,16": "179285788281600",
    "0,9,17": "193363871500800",
    "0,10,0": "59435616240000",
    "0,10,1": "62154892800000",
    "0,10,2": "65369466162000",
    "0,10,3": "69059912922000",
    "0,10,4": "73260085298400",
    "0,10,5": "78064581672000",
    "0,10,6": "83636217126000",
    "0,10,7": "90209419146000",
    "0,10,8": "98085473640000",
    "0,10,9": "107615546438400",
    "0,10,10": "119167405434000",
    "0,10,11": "133071768522000",
    "0,10,12": "149544202500000",
    "0,10,13": "168578498088000",
    "0,10,14": "189807446228400",
    "0,10,15": "212326940826000",
    "0,10,16": "234479333088000",
    "0,10,17": "253591962624000",
    "0,11,0": "72643530960000",
    "0,11,1": "76916679840000",
    "0,11,2": "81937629774000",
    "0,11,3": "87663649273200",
    "0,11,4": "94125260829600",
    "0,11,5": "101437980336000",
    "0,11,6": "109814056506000",
    "0,11,7": "119568233862000",
    "0,11,8": "131111562859200",
    "0,11,9": "144927280713600",
    "0,11,10": "161522786502000",
    "0,11,11": "181351734102000",
    "0,11,12": "204700266540000",
    "0,11,13": "231531415315200",
    "0,11,14": "261281688267600",
    "0,11,15": "292603869558000",
    "0,11,16": "323050055328000",
    "0,11,17": "348688948608000",
    "1,0,0": "18821278476000",
    "1,0,1": "20025529524000",
    "1,0,2": "21424014612000",
    "1,0,3": "23026931027100",
    "1,0,4": "24862095858600",
    "1,0,5": "26977720770000",
    "1,0,6": "29446253991000",
    "1,0,7": "32367676572000",
    "1,0,8": "35870639943600",
    "1,0,9": "40109288511600",
    "1,0,10": "45252524394000",
    "1,0,11": "51460841470500",
    "1,0,12": "58843682667000",
    "1,0,13": "67387557837600",
    "1,0,14": "76841899734600",
    "1,0,15": "86545832373000",
    "1,0,16": "95174679600000",
    "1,0,17": "100380151872000",
    "1,1,0": "18821278476000",
    "1,1,1": "20025529524000",
    "1,1,2": "21424014612000",
    "1,1,3": "23026931027100",
    "1,1,4": "24862095858600",
    "1,1,5": "26977720770000",
    "1,1,6": "29446253991000",
    "1,1,7": "32367676572000",
    "1,1,8": "35870639943600",
    "1,1,9": "40109288511600",
    "1,1,10": "45252524394000",
    "1,1,11": "51460841470500",
    "1,1,12": "58843682667000",
    "1,1,13": "67387557837600",
    "1,1,14": "76841899734600",
    "1,1,15": "86545832373000",
    "1,1,16": "95174679600000",
    "1,1,17": "100380151872000",
    "1,2,0": "19685796530400",
    "1,2,1": "20944433109600",
    "1,2,2": "22411782993600",
    "1,2,3": "24099614999460",
    "1,2,4": "26038488195720",
    "1,2,5": "28280672204400",
    "1,2,6": "30904169650200",
    "1,2,7": "34016096293200",
    "1,2,8": "37753674381360",
    "1,2,9": "42280537617360",
    "1,2,10": "47774931850800",
    "1,2,11": "54404724181500",
    "1,2,12": "62281904592600",
    "1,2,13": "71386478523360",
    "1,2,14": "81446305941000",
    "1,2,15": "91755542478600",
    "1,2,16": "100909881072000",
    "1,2,17": "106431778252800",
    "1,3,0": "21404826643200",
    "1,3,1": "22748808482400",
    "1,3,2": "24327945942300",
    "1,3,3": "26156685915360",
    "1,3,4": "28270445002800",
    "1,3,5": "30728753932800",
    "1,3,6": "33619571393100",
    "1,3,7": "37062812898300",
    "1,3,8": "41211140312160",
    "1,3,9": "46245476795280",
    "1,3,10": "52361550248700",
    "1,3,11": "59742025774200",
    "1,3,12": "68506464272400",
    "1,3,13": "78628440050160",
    "1,3,14": "89805665209260",
    "1,3,15": "101264902638900",
    "1,3,16": "111478802635200",
    "1,3,17": "117766570521600",
    "1,4,0": "24065420979600",
    "1,4,1": "25508285602800",
    "1,4,2": "27224122625700",
    "1,4,3": "29230393982790",
    "1,4,4": "31568706749580",
    "1,4,5": "34308209489400",
    "1,4,6": "37550256975000",
    "1,4,7": "41432154344700",
    "1,4,8": "46127791752840",
    "1,4,9": "51842369759880",
    "1,4,10": "58797194078700",
    "1,4,11": "67198685850450",
    "1,4,12": "77183310365700",
    "1,4,13": "88727073074640",
    "1,4,14": "101504566843680",
    "1,4,15": "114678278715000",
    "1,4,16": "126593977910400",
    "1,4,17": "134352509491200",
    "1,5,0": "27848116296000",
    "1,5,1": "29390931570000",
    "1,5,2": "31257191715750",
    "1,5,3": "33467052719100",
    "1,5,4": "36069120087000",
    "1,5,5": "39144089754000",
    "1,5,6": "42809789772750",
    "1,5,7": "47225217096750",
    "1,5,8": "52591163763600",
    "1,5,9": "59144381868600",
    "1,5,10": "67140946881750",
    "1,5,11": "76822544106000",
    "1,5,12": "88356823401000",
    "1,5,13": "101739742704600",
    "1,5,14": "116643951373950",
    "1,5,15": "132192749939250",
    "1,5,16": "146634003516000",
    "1,5,17": "156882581856000",
    "1,6,0": "33030507510000",
    "1,6,1": "34666193562000",
    "1,6,2": "36691535380500",
    "1,6,3": "39128919279450",
    "1,6,4": "42034893400500",
    "1,6,5": "45504026799000",
    "1,6,6": "49674339792000",
    "1,6,7": "54731719801500",
    "1,6,8": "60910736926200",
    "1,6,9": "68488589748600",
    "1,6,10": "77767544431500",
    "1,6,11": "89039178978750",
    "1,6,12": "102521009629500",
    "1,6,13": "118252657723200",
    "1,6,14": "135934613014200",
    "1,6,15": "154687863330000",
    "1,6,16": "172707190656000",
    "1,6,17": "186774780192000",
    "1,7,0": "40002971408400",
    "1,7,1": "41733302410800",
    "1,7,2": "43941419722200",
    "1,7,3": "46651904248950",
    "1,7,4": "49931130429180",
    "1,7,5": "53891349481200",
    "1,7,6": "58696561053900",
    "1,7,7": "64567417051200",
    "1,7,8": "71782401402600",
    "1,7,9": "80671797562440",
    "1,7,10": "91599491541600",
    "1,7,11": "104925462307050",
    "1,7,12": "120938883426900",
    "1,7,13": "139748099891400",
    "1,7,14": "161109352103700",
    "1,7,15": "184170995108100",
    "1,7,16": "207104105208000",
    "1,7,17": "226583778220800",
    "1,8,0": "49301543491200",
    "1,8,1": "51193029888000",
    "1,8,2": "53685670638600",
    "1,8,3": "56806576106280",
    "1,8,4": "60635202307680",
    "1,8,5": "65307851347200",
    "1,8,6": "71024239024200",
    "1,8,7": "78053097355800",
    "1,8,8": "86733779758080",
    "1,8,9": "97470035819520",
    "1,8,10": "110710520982600",
    "1,8,11": "126908204022600",
    "1,8,12": "146447631976800",
    "1,8,13": "169525008132480",
    "1,8,14": "195961233828360",
    "1,8,15": "224922459161400",
    "1,8,16": "254516281219200",
    "1,8,17": "281224521177600",
    "1,9,0": "61692968937600",
    "1,9,1": "64012476528000",
    "1,9,2": "67120132879800",
    "1,9,3": "71044490396880",
    "1,9,4": "75881921955840",
    "1,9,5": "81802282993200",
    "1,9,6": "89057006854200",
    "1,9,7": "97985944438200",
    "1,9,8": "109019259175680",
    "1,9,9": "122669777583360",
    "1,9,10": "139509374067000",
    "1,9,11": "160120236276000",
    "1,9,12": "185008214160000",
    "1,9,13": "214460901935280",
    "1,9,14": "248327637437880",
    "1,9,15": "285692227821000",
    "1,9,16": "324401924246400",
    "1,9,17": "360407971123200",
    "1,10,0": "78406984656000",
    "1,10,1": "81896134320000",
    "1,10,2": "86480057664000",
    "1,10,3": "92181003314400",
    "1,10,4": "99113291877600",
    "1,10,5": "107492164164000",
    "1,10,6": "117645559416000",
    "1,10,7": "130023550944000",
    "1,10,8": "145200166574400",
    "1,10,9": "163861224811200",
    "1,10,10": "186769624608000",
    "1,10,11": "214696237140000",
    "1,10,12": "248300161956000",
    "1,10,13": "287936627378400",
    "1,10,14": "333364236004800",
    "1,10,15": "383315580648000",
    "1,10,16": "434886484032000",
    "1,10,17": "482689247040000",
    "1,11,0": "101700943344000",
    "1,11,1": "108071819856000",
    "1,11,2": "116064550602000",
    "1,11,3": "125669423880000",
    "1,11,4": "137008807135200",
    "1,11,5": "150353795592000",
    "1,11,6": "166144489434000",
    "1,11,7": "185005138626000",
    "1,11,8": "207745394472000",
    "1,11,9": "235337494392000",
    "1,11,10": "268856381178000",
    "1,11,11": "309365520156000",
    "1,11,12": "357725527236000",
    "1,11,13": "414295657776000",
    "1,11,14": "478489730518800",
    "1,11,15": "548138172582000",
    "1,11,16": "618596570592000",
    "1,11,17": "681528399552000",
    "2,0,0": "19283555491200",
    "2,0,1": "20619885686400",
    "2,0,2": "22278644388000",
    "2,0,3": "24298387052940",
    "2,0,4": "26745583344480",
    "2,0,5": "29718715257000",
    "2,0,6": "33355310095800",
    "2,0,7": "37840091612400",
    "2,0,8": "43412649920640",
    "2,0,9": "50371862698080",
    "2,0,10": "59071746610800",
    "2,0,11": "69899051999700",
    "2,0,12": "83215881856800",
    "2,0,13": "99239637336840",
    "2,0,14": "117815958940680",
    "2,0,15": "138015910632600",
    "2,0,16": "157453882185600",
    "2,0,17": "171174574771200",
    "2,1,0": "19283555491200",
    "2,1,1": "20619885686400",
    "2,1,2": "22278644388000",
    "2,1,3": "24298387052940",
    "2,1,4": "26745583344480",
    "2,1,5": "29718715257000",
    "2,1,6": "33355310095800",
    "2,1,7": "37840091612400",
    "2,1,8": "43412649920640",
    "2,1,9": "50371862698080",
    "2,1,10": "59071746610800",
    "2,1,11": "69899051999700",
    "2,1,12": "83215881856800",
    "2,1,13": "99239637336840",
    "2,1,14": "117815958940680",
    "2,1,15": "138015910632600",
    "2,1,16": "157453882185600",
    "2,1,17": "171174574771200",
    "2,2,0": "20359400181120",
    "2,2,1": "21768479853120",
    "2,2,2": "23526677554380",
    "2,2,3": "25676350431732",
    "2,2,4": "28289854953360",
    "2,2,5": "31473884867040",
    "2,2,6": "35376867810900",
    "2,2,7": "40197395751660",
    "2,2,8": "46191885701472",
    "2,2,9": "53678453603040",
    "2,2,10": "63031335873660",
    "2,2,11": "74655678317220",
    "2,2,12": "88925267859120",
    "2,2,13": "106054514197632",
    "2,2,14": "125858969816580",
    "2,2,15": "147333750143580",
    "2,2,16": "167943791695680",
    "2,2,17": "182470944015360",
    "2,3,0": "22488275890080",
    "2,3,1": "24003113053920",
    "2,3,2": "25915706216400",
    "2,3,3": "28274703352896",
    "2,3,4": "31162587672216",
    "2,3,5": "34700368080840",
    "2,3,6": "39055563993600",
    "2,3,7": "44451142322160",
    "2,3,8": "51173293519824",
    "2,3,9": "59574646339824",
    "2,3,10": "70066717474320",
    "2,3,11": "83090632400160",
    "2,3,12": "99047557399560",
    "2,3,13": "118158529601112",
    "2,3,14": "140205701668032",
    "2,3,15": "164081230032720",
    "2,3,16": "187033489843200",
    "2,3,17": "203449915468800",
    "2,4,0": "25802061645360",
    "2,4,1": "27426105426720",
    "2,4,2": "29517804446130",
    "2,4,3": "32132757608952",
    "2,4,4": "35365946664048",
    "2,4,5": "39356790557700",
    "2,4,6": "44297838765180",
    "2,4,7": "50444436627480",
    "2,4,8": "58122936292680",
    "2,4,9": "67733653574496",
    "2,4,10": "79741783894710",
    "2,4,11": "94644437616960",
    "2,4,12": "112893932797800",
    "2,4,13": "134745136113588",
    "2,4,14": "159976163050704",
    "2,4,15": "187404877099440",
    "2,4,16": "214085653541760",
    "2,4,17": "234018633488640",
    "2,5,0": "30576322576800",
    "2,5,1": "32289525668400",
    "2,5,2": "34564594864800",
    "2,5,3": "37463249713890",
    "2,5,4": "41094095182140",
    "2,5,5": "45617977528200",
    "2,5,6": "51257440461150",
    "2,5,7": "58307366404350",
    "2,5,8": "67144143583440",
    "2,5,9": "78229237471560",
    "2,5,10": "92099864856300",
    "2,5,11": "109334103821250",
    "2,5,12": "130469290020300",
    "2,5,13": "155839548905040",
    "2,5,14": "185278928564730",
    "2,5,15": "217608495454350",
    "2,5,16": "249786135799200",
    "2,5,17": "275543402534400",
    "2,6,0": "37241316512400",
    "2,6,1": "39003456492000",
    "2,6,2": "41452539628500",
    "2,6,3": "44655245374740",
    "2,6,4": "48735120393960",
    "2,6,5": "53878132308000",
    "2,6,6": "60342921997050",
    "2,6,7": "68472712462350",
    "2,6,8": "78706107494280",
    "2,6,9": "91582457922480",
    "2,6,10": "107734087062000",
    "2,6,11": "127851965287200",
    "2,6,12": "152602436817600",
    "2,6,13": "182458875318720",
    "2,6,14": "217391739514950",
    "2,6,15": "256330991566650",
    "2,6,16": "296273320543200",
    "2,6,17": "330849687168000",
    "2,7,0": "46426420600560",
    "2,7,1": "48203261826720",
    "2,7,2": "50835762857880",
    "2,7,3": "54395537784588",
    "2,7,4": "59024527545984",
    "2,7,5": "64940705287920",
    "2,7,6": "72449253762270",
    "2,7,7": "81956129887170",
    "2,7,8": "93981230574168",
    "2,7,9": "109166701358736",
    "2,7,10": "128272285245300",
    "2,7,11": "152143485629520",
    "2,7,12": "181628698454280",
    "2,7,13": "217406831289648",
    "2,7,14": "259665239331498",
    "2,7,15": "307536531051750",
    "2,7,16": "358158882201120",
    "2,7,17": "405164390991360",
    "2,8,0": "59051385993600",
    "2,8,1": "60913584251520",
    "2,8,2": "63871303696200",
    "2,8,3": "68002972501464",
    "2,8,4": "73476327652728",
    "2,8,5": "80554567373280",
    "2,8,6": "89608993056660",
    "2,8,7": "101134892152140",
    "2,8,8": "115767741281472",
    "2,8,9": "134294947527552",
    "2,8,10": "157654295329440",
    "2,8,11": "186903488346960",
    "2,8,12": "223134593229240",
    "2,8,13": "267291190246080",
    "2,8,14": "319822460633676",
    "2,8,15": "380074600285380",
    "2,8,16": "445272613705920",
    "2,8,17": "508880942169600",
    "2,9,0": "76572285229440",
    "2,9,1": "78949992401280",
    "2,9,2": "82793301350760",
    "2,9,3": "88189458477120",
    "2,9,4": "95343757557048",
    "2,9,5": "104587444352160",
    "2,9,6": "116393494486500",
    "2,9,7": "131396210992620",
    "2,9,8": "150410950659648",
    "2,9,9": "174448074221568",
    "2,9,10": "204710424498720",
    "2,9,11": "242555688282600",
    "2,9,12": "289392730898040",
    "2,9,13": "346462665284736",
    "2,9,14": "414428707841148",
    "2,9,15": "492660878329620",
    "2,9,16": "578048837446080",
    "2,9,17": "663104559237120",
    "2,10,0": "101676928953600",
    "2,10,1": "105903461664000",
    "2,10,2": "112213595894400",
    "2,10,3": "120697774076880",
    "2,10,4": "131611338298440",
    "2,10,5": "145387869580800",
    "2,10,6": "162662363532900",
    "2,10,7": "184297668918300",
    "2,10,8": "211408020694080",
    "2,10,9": "245370607917120",
    "2,10,10": "287809929577800",
    "2,10,11": "340529567578200",
    "2,10,12": "405350665057800",
    "2,10,13": "483793919088480",
    "2,10,14": "576509718084300",
    "2,10,15": "682315974440100",
    "2,10,16": "796641379934400",
    "2,10,17": "909088762982400",
    "2,11,0": "140003896032000",
    "2,11,1": "149358207398400",
    "2,11,2": "161876591276400",
    "2,11,3": "177619648686480",
    "2,11,4": "196893298241640",
    "2,11,5": "220276171684800",
    "2,11,6": "248659746696900",
    "2,11,7": "283288428769500",
    "2,11,8": "325787250317760",
    "2,11,9": "378160701589440",
    "2,11,10": "442737444303000",
    "2,11,11": "522021559613400",
    "2,11,12": "618390095538600",
    "2,11,13": "733546828254240",
    "2,11,14": "867600433840140",
    "2,11,15": "1017578053592100",
    "2,11,16": "1175108172638400",
    "2,11,17": "1322904738355200",
    "3,0,0": "19547713785600",
    "3,0,1": "21008353766400",
    "3,0,2": "22931270762400",
    "3,0,3": "25391406740700",
    "3,0,4": "28507859540160",
    "3,0,5": "32451773184600",
    "3,0,6": "37460453646000",
    "3,0,7": "43855841290800",
    "3,0,8": "52066367707200",
    "3,0,9": "62649458847360",
    "3,0,10": "76307608977600",
    "3,0,11": "93882370451100",
    "3,0,12": "116294351527200",
    "3,0,13": "144367456233000",
    "3,0,14": "178422223739760",
    "3,0,15": "217430116503600",
    "3,0,16": "257362692787200",
    "3,0,17": "288108646425600",
    "3,1,0": "19547713785600",
    "3,1,1": "21008353766400",
    "3,1,2": "22931270762400",
    "3,1,3": "25391406740700",
    "3,1,4": "28507859540160",
    "3,1,5": "32451773184600",
    "3,1,6": "37460453646000",
    "3,1,7": "43855841290800",
    "3,1,8": "52066367707200",
    "3,1,9": "62649458847360",
    "3,1,10": "76307608977600",
    "3,1,11": "93882370451100",
    "3,1,12": "116294351527200",
    "3,1,13": "144367456233000",
    "3,1,14": "178422223739760",
    "3,1,15": "217430116503600",
    "3,1,16": "257362692787200",
    "3,1,17": "288108646425600",
    "3,2,0": "20834885111040",
    "3,2,1": "22389181214400",
    "3,2,2": "24450077952300",
    "3,2,3": "27100040623656",
    "3,2,4": "30469387236288",
    "3,2,5": "34744656675960",
    "3,2,6": "40183522491420",
    "3,2,7": "47134063386060",
    "3,2,8": "56057120757792",
    "3,2,9": "67548603976896",
    "3,2,10": "82354036912140",
    "3,2,11": "101358676705440",
    "3,2,12": "125519690973600",
    "3,2,13": "155676132347736",
    "3,2,14": "192117758308476",
    "3,2,15": "233698815370020",
    "3,2,16": "276122216610240",
    "3,2,17": "308754618332160",
    "3,3,0": "23370938150560",
    "3,3,1": "25048908364480",
    "3,3,2": "27313618412080",
    "3,3,3": "30259409728548",
    "3,3,4": "34035204299096",
    "3,3,5": "38853573075240",
    "3,3,6": "45006952716880",
    "3,3,7": "52888357891320",
    "3,3,8": "63014899998288",
    "3,3,9": "76050398491200",
    "3,3,10": "92818450950960",
    "3,3,11": "114287766261900",
    "3,3,12": "141493775663240",
    "3,3,13": "175328341580392",
    "3,3,14": "216072510814160",
    "3,3,15": "262449081935040",
    "3,3,16": "309806291674880",
    "3,3,17": "346772066600960",
    "3,4,0": "27345653294960",
    "3,4,1": "29129765544880",
    "3,4,2": "31616059845370",
    "3,4,3": "34911113100864",
    "3,4,4": "39185761478864",
    "3,4,5": "44684876037340",
    "3,4,6": "51745163436890",
    "3,4,7": "60817915967480",
    "3,4,8": "72494664292456",
    "3,4,9": "87531504505984",
    "3,4,10": "106862573805330",
    "3,4,11": "131582924983510",
    "3,4,12": "162862180933760",
    "3,4,13": "201716447348416",
    "3,4,14": "248506436444266",
    "3,4,15": "301927526770870",
    "3,4,16": "357085925516320",
    "3,4,17": "401974212640000",
    "3,5,0": "33153295375200",
    "3,5,1": "34983268720400",
    "3,5,2": "37672548313400",
    "3,5,3": "41337078492710",
    "3,5,4": "46170150086060",
    "3,5,5": "52452731600500",
    "3,5,6": "60573001096300",
    "3,5,7": "71051781402350",
    "3,5,8": "84571697811440",
    "3,5,9": "102005568178640",
    "3,5,10": "124433899219000",
    "3,5,11": "153130509324100",
    "3,5,12": "189475347730900",
    "3,5,13": "234717883199800",
    "3,5,14": "289452013190340",
    "3,5,15": "352556646542100",
    "3,5,16": "419177496337600",
    "3,5,17": "477034048691200",
    "3,6,0": "41417152176400",
    "3,6,1": "43186705562000",
    "3,6,2": "46027058877800",
    "3,6,3": "50059719039330",
    "3,6,4": "55501022296720",
    "3,6,5": "62672791404300",
    "3,6,6": "72023730963800",
    "3,6,7": "84158345531750",
    "3,6,8": "99871392690440",
    "3,6,9": "120183476682080",
    "3,6,10": "146367450297600",
    "3,6,11": "179943836249100",
    "3,6,12": "222602426846800",
    "3,6,13": "275969604430520",
    "3,6,14": "341075285070520",
    "3,6,15": "417261371927400",
    "3,6,16": "500086764777600",
    "3,6,17": "577479763660800",
    "3,7,0": "53080007700720",
    "3,7,1": "54671533957040",
    "3,7,2": "57624351444660",
    "3,7,3": "62064065137074",
    "3,7,4": "68234923288532",
    "3,7,5": "76510699272700",
    "3,7,6": "87418331006930",
    "3,7,7": "101671453034060",
    "3,7,8": "120212322815480",
    "3,7,9": "144258116092048",
    "3,7,10": "175341254132520",
    "3,7,11": "215321215638760",
    "3,7,12": "266322844826500",
    "3,7,13": "330516116354424",
    "3,7,14": "409582584336926",
    "3,7,15": "503595084962970",
    "3,7,16": "608839971099360",
    "3,7,17": "713790932574720",
    "3,8,0": "69587299541760",
    "3,8,1": "71033750627840",
    "3,8,2": "74265067356480",
    "3,8,3": "79415061285560",
    "3,8,4": "86770451119352",
    "3,8,5": "96782525288680",
    "3,8,6": "110094285861560",
    "3,8,7": "127580491453940",
    "3,8,8": "150399556386240",
    "3,8,9": "180053451724720",
    "3,8,10": "218444704658880",
    "3,8,11": "267906017984220",
    "3,8,12": "331153241856360",
    "3,8,13": "411068481567744",
    "3,8,14": "510144113623144",
    "3,8,15": "629289984403080",
    "3,8,16": "765493726757760",
    "3,8,17": "907481399784960",
    "3,9,0": "93404771940480",
    "3,9,1": "95341179373440",
    "3,9,2": "99738331973280",
    "3,9,3": "106748576326392",
    "3,9,4": "116730697683600",
    "3,9,5": "130264780901640",
    "3,9,6": "148186390944900",
    "3,9,7": "171636766132440",
    "3,9,8": "202127474238144",
    "3,9,9": "241614430464624",
    "3,9,10": "292567437401400",
    "3,9,11": "358004932579140",
    "3,9,12": "441434203425600",
    "3,9,13": "546586183407264",
    "3,9,14": "676746984333420",
    "3,9,15": "833343476265300",
    "3,9,16": "1013203905954240",
    "3,9,17": "1203537208473600",
    "3,10,0": "129533621817600",
    "3,10,1": "134232908409600",
    "3,10,2": "142566843619200",
    "3,10,3": "154714852612320",
    "3,10,4": "171153526023480",
    "3,10,5": "192681461603400",
    "3,10,6": "220469115358800",
    "3,10,7": "256126574741100",
    "3,10,8": "301784199991680",
    "3,10,9": "360175809213360",
    "3,10,10": "434701635706800",
    "3,10,11": "529425717720900",
    "3,10,12": "648923673690600",
    "3,10,13": "797831958924000",
    "3,10,14": "979842844060080",
    "3,10,15": "1195716051129600",
    "3,10,16": "1439601491328000",
    "3,10,17": "1692534235392000",
    "3,11,0": "189313444320000",
    "3,11,1": "202821774355200",
    "3,11,2": "222105329846400",
    "3,11,3": "247348115174160",
    "3,11,4": "279193405731240",
    "3,11,5": "318794590283400",
    "3,11,6": "367899837089400",
    "3,11,7": "428952691836900",
    "3,11,8": "505193106929280",
    "3,11,9": "600734544767280",
    "3,11,10": "720572828236800",
    "3,11,11": "870447774665700",
    "3,11,12": "1056422099271000",
    "3,11,13": "1283951712083040",
    "3,11,14": "1556078883439080",
    "3,11,15": "1870156879991400",
    "3,11,16": "2212170328368000",
    "3,11,17": "2547190380134400",
    "4,0,0": "19613753359200",
    "4,0,1": "21187049083200",
    "4,0,2": "23371696448100",
    "4,0,3": "26287359808710",
    "4,0,4": "30120973242360",
    "4,0,5": "35142055155900",
    "4,0,6": "41729771206200",
    "4,0,7": "50410481767800",
    "4,0,8": "61906975459560",
    "4,0,9": "77198598098160",
    "4,0,10": "97585543405350",
    "4,0,11": "124736399680200",
    "4,0,12": "160666653724500",
    "4,0,13": "207529281419460",
    "4,0,14": "266961302017410",
    "4,0,15": "338453057492550",
    "4,0,16": "415656960919200",
    "4,0,17": "478478723923200",
    "4,1,0": "19613753359200",
    "4,1,1": "21187049083200",
    "4,1,2": "23371696448100",
    "4,1,3": "26287359808710",
    "4,1,4": "30120973242360",
    "4,1,5": "35142055155900",
    "4,1,6": "41729771206200",
    "4,1,7": "50410481767800",
    "4,1,8": "61906975459560",
    "4,1,9": "77198598098160",
    "4,1,10": "97585543405350",
    "4,1,11": "124736399680200",
    "4,1,12": "160666653724500",
    "4,1,13": "207529281419460",
    "4,1,14": "266961302017410",
    "4,1,15": "338453057492550",
    "4,1,16": "415656960919200",
    "4,1,17": "478478723923200",
    "4,2,0": "21105047003040",
    "4,2,1": "22794953781600",
    "4,2,2": "25164369219990",
    "4,2,3": "28346211203310",
    "4,2,4": "32547044353824",
    "4,2,5": "38063402158320",
    "4,2,6": "45310577135670",
    "4,2,7": "54862149377910",
    "4,2,8": "67501071067080",
    "4,2,9": "84280935780048",
    "4,2,10": "106589650540380",
    "4,2,11": "136192719977160",
    "4,2,12": "175200551650740",
    "4,2,13": "225835295245560",
    "4,2,14": "289731665475252",
    "4,2,15": "366222864467460",
    "4,2,16": "448502596301760",
    "4,2,17": "515464087057920",
    "4,3,0": "24031534006480",
    "4,3,1": "25858032440240",
    "4,3,2": "28485849291900",
    "4,3,3": "32067574038500",
    "4,3,4": "36840921817700",
    "4,3,5": "43146526787980",
    "4,3,6": "51459543407580",
    "4,3,7": "62432694516220",
    "4,3,8": "76951110657456",
    "4,3,9": "96196858935240",
    "4,3,10": "121713990655530",
    "4,3,11": "155448703952850",
    "4,3,12": "199704281447440",
    "4,3,13": "256877917556260",
    "4,3,14": "328699312063122",
    "4,3,15": "414397191798590",
    "4,3,16": "506642463527200",
    "4,3,17": "582997889393920",
    "4,4,0": "28653136792280",
    "4,4,1": "30563538445440",
    "4,4,2": "33450894401925",
    "4,4,3": "37485777807478",
    "4,4,4": "42940341614170",
    "4,4,5": "50207566922590",
    "4,4,6": "59836260327305",
    "4,4,7": "72578962403640",
    "4,4,8": "89452868017940",
    "4,4,9": "111811224494620",
    "4,4,10": "141415016727215",
    "4,4,11": "180477318705915",
    "4,4,12": "231615509712510",
    "4,4,13": "297569930381724",
    "4,4,14": "380393049299263",
    "4,4,15": "479506734311605",
    "4,4,16": "587425652493680",
    "4,4,17": "680788222674560",
    "4,5,0": "35503370302400",
    "4,5,1": "37370599866600",
    "4,5,2": "40456058042400",
    "4,5,3": "44939871151175",
    "4,5,4": "51126045850880",
    "4,5,5": "59462807511800",
    "4,5,6": "70581298121950",
    "4,5,7": "85349770203775",
    "4,5,8": "104943663360480",
    "4,5,9": "130929287186880",
    "4,5,10": "165350838754150",
    "4,5,11": "210792160671400",
    "4,5,12": "270345502119000",
    "4,5,13": "347338951769810",
    "4,5,14": "444512066078080",
    "4,5,15": "562008541694600",
    "4,5,16": "692929550913600",
    "4,5,17": "813989489913600",
    "4,6,0": "45435774584200",
    "4,6,1": "47037413623200",
    "4,6,2": "50186392005750",
    "4,6,3": "55061100314220",
    "4,6,4": "61993793551690",
    "4,6,5": "71491519930600",
    "4,6,6": "84278855389575",
    "4,6,7": "101360230265875",
    "4,6,8": "124103285692820",
    "4,6,9": "154342186218920",
    "4,6,10": "194491759373450",
    "4,6,11": "247644445829550",
    "4,6,12": "317581209749650",
    "4,6,13": "408543011376500",
    "4,6,14": "524439047327195",
    "4,6,15": "666831184644625",
    "4,6,16": "830378753604400",
    "4,6,17": "993171910931200",
    "4,7,0": "59780989868600",
    "4,7,1": "60836078983680",
    "4,7,2": "63899223858470",
    "4,7,3": "69139316288042",
    "4,7,4": "76920464292672",
    "4,7,5": "87823343120590",
    "4,7,6": "102692953089650",
    "4,7,7": "122711914090640",
    "4,7,8": "149502588255692",
    "4,7,9": "185259032801808",
    "4,7,10": "232901707194800",
    "4,7,11": "296228314749290",
    "4,7,12": "379991206776720",
    "4,7,13": "489742159356450",
    "4,7,14": "631104293375556",
    "4,7,15": "807773400694260",
    "4,7,16": "1016857248126720",
    "4,7,17": "1238836761402240",
    "4,8,0": "80661669088000",
    "4,8,1": "81074559646080",
    "4,8,2": "84187544681240",
    "4,8,3": "90164702515888",
    "4,8,4": "99426175700852",
    "4,8,5": "112671151226480",
    "4,8,6": "130933615065330",
    "4,8,7": "155671553741480",
    "4,8,8": "188895091091784",
    "4,8,9": "233336703419624",
    "4,8,10": "292657867886790",
    "4,8,11": "371664999307140",
    "4,8,12": "476460144970040",
    "4,8,13": "614353223295812",
    "4,8,14": "793164218630784",
    "4,8,15": "1019154593416960",
    "4,8,16": "1292077638051200",
    "4,8,17": "1594416772748800",
    "4,9,0": "111931874134080",
    "4,9,1": "112548243487680",
    "4,9,2": "117017221481160",
    "4,9,3": "125524570018848",
    "4,9,4": "138610481545536",
    "4,9,5": "157199016305100",
    "4,9,6": "182669619016500",
    "4,9,7": "216971526261630",
    "4,9,8": "262787542796520",
    "4,9,9": "323750224227192",
    "4,9,10": "404701736508090",
    "4,9,11": "511961340234960",
    "4,9,12": "653506410124260",
    "4,9,13": "838855387882512",
    "4,9,14": "1078210300725558",
    "4,9,15": "1379972828524290",
    "4,9,16": "1744908325960800",
    "4,9,17": "2153664963690240",
    "4,10,0": "162021089630400",
    "4,10,1": "166522375219200",
    "4,10,2": "176986616406600",
    "4,10,3": "193670784827520",
    "4,10,4": "217360175011980",
    "4,10,5": "249417399970200",
    "4,10,6": "291887887830000",
    "4,10,7": "347657621730300",
    "4,10,8": "420665667111480",
    "4,10,9": "516166990866240",
    "4,10,10": "641021053452150",
    "4,10,11": "803939812679850",
    "4,10,12": "1015546670661600",
    "4,10,13": "1287941383528800",
    "4,10,14": "1633172953401990",
    "4,10,15": "2059480823249850",
    "4,10,16": "2563172310098400",
    "4,10,17": "3112200957465600",
    "4,11,0": "251170511592000",
    "4,11,1": "270327167510400",
    "4,11,2": "299528636807400",
    "4,11,3": "339146359712160",
    "4,11,4": "390405162207060",
    "4,11,5": "455482523496000",
    "4,11,6": "537687762242400",
    "4,11,7": "641698690340400",
    "4,11,8": "773841636404760",
    "4,11,9": "942385014999120",
    "4,11,10": "1157777760966750",
    "4,11,11": "1432690461059550",
    "4,11,12": "1781585033613000",
    "4,11,13": "2219305506578160",
    "4,11,14": "2757772759371630",
    "4,11,15": "3399148871568450",
    "4,11,16": "4122582536872800",
    "4,11,17": "4859455983782400",
    "5,0,0": "19481674212000",
    "5,0,1": "21152086956000",
    "5,0,2": "23589724158000",
    "5,0,3": "26967373182750",
    "5,0,4": "31555863339000",
    "5,0,5": "37751739910500",
    "5,0,6": "46125418647000",
    "5,0,7": "57490678129500",
    "5,0,8": "73001947095000",
    "5,0,9": "94284778203000",
    "5,0,10": "123598907124000",
    "5,0,11": "164013483595500",
    "5,0,12": "219521417692500",
    "5,0,13": "294890258562900",
    "5,0,14": "394741261414500",
    "5,0,15": "520640991370500",
    "5,0,16": "663368441736000",
    "5,0,17": "783795396384000",
    "5,1,0": "19481674212000",
    "5,1,1": "21152086956000",
    "5,1,2": "23589724158000",
    "5,1,3": "26967373182750",
    "5,1,4": "31555863339000",
    "5,1,5": "37751739910500",
    "5,1,6": "46125418647000",
    "5,1,7": "57490678129500",
    "5,1,8": "73001947095000",
    "5,1,9": "94284778203000",
    "5,1,10": "123598907124000",
    "5,1,11": "164013483595500",
    "5,1,12": "219521417692500",
    "5,1,13": "294890258562900",
    "5,1,14": "394741261414500",
    "5,1,15": "520640991370500",
    "5,1,16": "663368441736000",
    "5,1,17": "783795396384000",
    "5,2,0": "21162681540000",
    "5,2,1": "22974002251200",
    "5,2,2": "25651393417650",
    "5,2,3": "29389214995140",
    "5,2,4": "34490441785800",
    "5,2,5": "41396389719300",
    "5,2,6": "50738398383750",
    "5,2,7": "63411707850750",
    "5,2,8": "80677602016200",
    "5,2,9": "104298507943560",
    "5,2,10": "136703916221250",
    "5,2,11": "181163558533650",
    "5,2,12": "241888661391300",
    "5,2,13": "323847162939300",
    "5,2,14": "431763199197330",
    "5,2,15": "567045947217750",
    "5,2,16": "719738607588000",
    "5,2,17": "848792059315200",
    "5,3,0": "24448984159600",
    "5,3,1": "26402426450400",
    "5,3,2": "29396069803100",
    "5,3,3": "33653948678350",
    "5,3,4": "39527515207180",
    "5,3,5": "47528284041700",
    "5,3,6": "58385150092500",
    "5,3,7": "73125861024300",
    "5,3,8": "93188409224120",
    "5,3,9": "120566403495160",
    "5,3,10": "157984636766950",
    "5,3,11": "209077488793250",
    "5,3,12": "278482981322700",
    "5,3,13": "371622304873820",
    "5,3,14": "493603664363810",
    "5,3,15": "645934699560150",
    "5,3,16": "818017197597600",
    "5,3,17": "966503739801600",
    "5,4,0": "29680952701400",
    "5,4,1": "31671952512200",
    "5,4,2": "34954204560275",
    "5,4,3": "39774107863490",
    "5,4,4": "46532360224350",
    "5,4,5": "55819307205200",
    "5,4,6": "68478887621375",
    "5,4,7": "85700292760950",
    "5,4,8": "109143398465780",
    "5,4,9": "141102305745240",
    "5,4,10": "184702892777375",
    "5,4,11": "244105041924975",
    "5,4,12": "324616546904650",
    "5,4,13": "432474434402010",
    "5,4,14": "573701204191115",
    "5,4,15": "750653564285625",
    "5,4,16": "953099183436400",
    "5,4,17": "1136619775491200",
    "5,5,0": "37546751242000",
    "5,5,1": "39347561253000",
    "5,5,2": "42787276532000",
    "5,5,3": "48113791050325",
    "5,5,4": "55765879297700",
    "5,5,5": "66410248586000",
    "5,5,6": "81012488370000",
    "5,5,7": "100941590070125",
    "5,5,8": "128115539072500",
    "5,5,9": "165194280456800",
    "5,5,10": "215818232636125",
    "5,5,11": "284864835443375",
    "5,5,12": "378629558183250",
    "5,5,13": "504679565182650",
    "5,5,14": "670763004736825",
    "5,5,15": "881328563990875",
    "5,5,16": "1128344963746000",
    "5,5,17": "1368899483952000",
    "5,6,0": "49160904793000",
    "5,6,1": "50363372059000",
    "5,6,2": "53684270890250",
    "5,6,3": "59343988278575",
    "5,6,4": "67803375175250",
    "5,6,5": "79801234524000",
    "5,6,6": "96432777029875",
    "5,6,7": "119270675818000",
    "5,6,8": "150539334474900",
    "5,6,9": "193352952300200",
    "5,6,10": "252021211678250",
    "5,6,11": "332401680602750",
    "5,6,12": "442211118522250",
    "5,6,13": "591043911322150",
    "5,6,14": "789463331531875",
    "5,6,15": "1045660135144625",
    "5,6,16": "1356210845990000",
    "5,6,17": "1683048551184000",
    "5,7,0": "66309664020600",
    "5,7,1": "66347790509000",
    "5,7,2": "69187480612250",
    "5,7,3": "74995270785435",
    "5,7,4": "84247518174820",
    "5,7,5": "97767848324300",
    "5,7,6": "116815174572250",
    "5,7,7": "143227498331225",
    "5,7,8": "179637183120360",
    "5,7,9": "229775007984760",
    "5,7,10": "298875562799625",
    "5,7,11": "394173347978025",
    "5,7,12": "525411168039450",
    "5,7,13": "705111043446810",
    "5,7,14": "947952703622925",
    "5,7,15": "1267677787150775",
    "5,7,16": "1667850600816400",
    "5,7,17": "2118120692688000",
    "5,8,0": "91940618369600",
    "5,8,1": "90424875340800",
    "5,8,2": "92769206630100",
    "5,8,3": "99082546703140",
    "5,8,4": "109888311112580",
    "5,8,5": "126164312882300",
    "5,8,6": "149446903140150",
    "5,8,7": "182009164970500",
    "5,8,8": "227135449156280",
    "5,8,9": "289517543786240",
    "5,8,10": "375794113350600",
    "5,8,11": "495231163196000",
    "5,8,12": "660467888803800",
    "5,8,13": "888063991694880",
    "5,8,14": "1198138726774990",
    "5,8,15": "1611376304988450",
    "5,8,16": "2139400901237600",
    "5,8,17": "2759468442931200",
    "5,9,0": "131712641860800",
    "5,9,1": "129622448155200",
    "5,9,2": "133243002192300",
    "5,9,3": "142675915702320",
    "5,9,4": "158613095560920",
    "5,9,5": "182389126527300",
    "5,9,6": "216118603885800",
    "5,9,7": "262931377164750",
    "5,9,8": "327333796510560",
    "5,9,9": "415726413221280",
    "5,9,10": "537101318435850",
    "5,9,11": "703909119271050",
    "5,9,12": "932991393734400",
    "5,9,13": "1246243309911600",
    "5,9,14": "1670140969587090",
    "5,9,15": "2232091487575950",
    "5,9,16": "2948990163319200",
    "5,9,17": "3797750052096000",
    "5,10,0": "198842011368000",
    "5,10,1": "201837083448000",
    "5,10,2": "214150428492000",
    "5,10,3": "236017729747800",
    "5,10,4": "268591000177500",
    "5,10,5": "314030071855500",
    "5,10,6": "375712690353000",
    "5,10,7": "458571016611750",
    "5,10,8": "569581196263800",
    "5,10,9": "718428671360400",
    "5,10,10": "918348654352500",
    "5,10,11": "1187077280697000",
    "5,10,12": "1547698783785000",
    "5,10,13": "2028843090073800",
    "5,10,14": "2662983230107200",
    "5,10,15": "3480102099474000",
    "5,10,16": "4490900205792000",
    "5,10,17": "5647189740192000",
    "5,11,0": "326581415160000",
    "5,11,1": "353215526664000",
    "5,11,2": "396662675409000",
    "5,11,3": "457538213332200",
    "5,11,4": "538016441862900",
    "5,11,5": "642023257837500",
    "5,11,6": "775604838624000",
    "5,11,7": "947451026502750",
    "5,11,8": "1169576296950600",
    "5,11,9": "1458138287113200",
    "5,11,10": "1834307931456000",
    "5,11,11": "2324965723657500",
    "5,11,12": "2962720985763000",
    "5,11,13": "3784208915487000",
    "5,11,14": "4824568891041900",
    "5,11,15": "6103963215850500",
    "5,11,16": "7597978732344000",
    "5,11,17": "9175727040480000",
    "6,0,0": "19151476344000",
    "6,0,1": "20899582704000",
    "6,0,2": "23575156605000",
    "6,0,3": "27412330996050",
    "6,0,4": "32782358809200",
    "6,0,5": "40239986209500",
    "6,0,6": "50603373397500",
    "6,0,7": "65073343335000",
    "6,0,8": "85409022190800",
    "6,0,9": "114179435185200",
    "6,0,10": "155109019873500",
    "6,0,11": "213513286717500",
    "6,0,12": "296744388402000",
    "6,0,13": "414341084757600",
    "6,0,14": "576966897507000",
    "6,0,15": "791607073257000",
    "6,0,16": "1046262929712000",
    "6,0,17": "1265947178496000",
    "6,1,0": "19151476344000",
    "6,1,1": "20899582704000",
    "6,1,2": "23575156605000",
    "6,1,3": "27412330996050",
    "6,1,4": "32782358809200",
    "6,1,5": "40239986209500",
    "6,1,6": "50603373397500",
    "6,1,7": "65073343335000",
    "6,1,8": "85409022190800",
    "6,1,9": "114179435185200",
    "6,1,10": "155109019873500",
    "6,1,11": "213513286717500",
    "6,1,12": "296744388402000",
    "6,1,13": "414341084757600",
    "6,1,14": "576966897507000",
    "6,1,15": "791607073257000",
    "6,1,16": "1046262929712000",
    "6,1,17": "1265947178496000",
    "6,2,0": "21000584404800",
    "6,2,1": "22914319428000",
    "6,2,2": "25892449633050",
    "6,2,3": "30202222560510",
    "6,2,4": "36264804696120",
    "6,2,5": "44705580242400",
    "6,2,6": "56440810745550",
    "6,2,7": "72805724813850",
    "6,2,8": "95740969464000",
    "6,2,9": "128056434234960",
    "6,2,10": "173788571754000",
    "6,2,11": "238642820562300",
    "6,2,12": "330430609370400",
    "6,2,13": "459173770255200",
    "6,2,14": "635915583303000",
    "6,2,15": "867617697546600",
    "6,2,16": "1141192285833600",
    "6,2,17": "1378073797900800",
    "6,3,0": "24602409431600",
    "6,3,1": "26654445818000",
    "6,3,2": "30008081503400",
    "6,3,3": "34972138241040",
    "6,3,4": "42038827170340",
    "6,3,5": "51939351333100",
    "6,3,6": "65740987527600",
    "6,3,7": "84990009838300",
    "6,3,8": "111917776881120",
    "6,3,9": "149729201067040",
    "6,3,10": "202988728091100",
    "6,3,11": "278091283115800",
    "6,3,12": "383716341685600",
    "6,3,13": "530910857036560",
    "6,3,14": "731778870782960",
    "6,3,15": "994020730502800",
    "6,3,16": "1304069070304000",
    "6,3,17": "1579550721548800",
    "6,4,0": "30385041286600",
    "6,4,1": "32400981813200",
    "6,4,2": "36060146697575",
    "6,4,3": "41693769056940",
    "6,4,4": "49858507398700",
    "6,4,5": "61396354184550",
    "6,4,6": "77543400873400",
    "6,4,7": "100091936266875",
    "6,4,8": "131624925113500",
    "6,4,9": "175844536465500",
    "6,4,10": "238012532961875",
    "6,4,11": "325491450089575",
    "6,4,12": "448281346004800",
    "6,4,13": "619180558976980",
    "6,4,14": "852495325521840",
    "6,4,15": "1158400850006400",
    "6,4,16": "1525350870243200",
    "6,4,17": "1870415305158400",
    "6,5,0": "39199714554000",
    "6,5,1": "40811363593000",
    "6,5,2": "44542217219500",
    "6,5,3": "50700625250275",
    "6,5,4": "59877839457150",
    "6,5,5": "73009436351500",
    "6,5,6": "91495619670125",
    "6,5,7": "117386726045750",
    "6,5,8": "153657008336300",
    "6,5,9": "204594613997900",
    "6,5,10": "276334603143375",
    "6,5,11": "377535498308375",
    "6,5,12": "520105931741000",
    "6,5,13": "719613662610700",
    "6,5,14": "994274580399100",
    "6,5,15": "1359505702054500",
    "6,5,16": "1810078358088000",
    "6,5,17": "2268778864352000",
    "6,6,0": "52442837447000",
    "6,6,1": "52967768854000",
    "6,6,2": "56273450983750",
    "6,6,3": "62579380914050",
    "6,6,4": "72466488866200",
    "6,6,5": "86936565606000",
    "6,6,6": "107544090412000",
    "6,6,7": "136611357545250",
    "6,6,8": "177557433097100",
    "6,6,9": "235380410147400",
    "6,6,10": "317337339121250",
    "6,6,11": "433846944811500",
    "6,6,12": "599552411887000",
    "6,6,13": "834205646102400",
    "6,6,14": "1162272538026600",
    "6,6,15": "1608146412873000",
    "6,6,16": "2178625392944000",
    "6,6,17": "2810437325696000",
    "6,7,0": "72409748010600",
    "6,7,1": "70828771213200",
    "6,7,2": "72984457946400",
    "6,7,3": "78936247820430",
    "6,7,4": "89216447710390",
    "6,7,5": "104885688303550",
    "6,7,6": "127679474308925",
    "6,7,7": "160264818320775",
    "6,7,8": "206649406477920",
    "6,7,9": "272800516609180",
    "6,7,10": "367544526411475",
    "6,7,11": "503808954654775",
    "6,7,12": "700190088990700",
    "6,7,13": "982551728598440",
    "6,7,14": "1384562695415900",
    "6,7,15": "1943938851554700",
    "6,7,16": "2685556712238400",
    "6,7,17": "3567784437817600",
    "6,8,0": "103000579281600",
    "6,8,1": "98366474606400",
    "6,8,2": "98996038841700",
    "6,8,3": "104750257311700",
    "6,8,4": "116135741441720",
    "6,8,5": "134360495299800",
    "6,8,6": "161508102355600",
    "6,8,7": "200860649351950",
    "6,8,8": "257429348173200",
    "6,8,9": "338772871028200",
    "6,8,10": "456205493520700",
    "6,8,11": "626496166850400",
    "6,8,12": "874081823923000",
    "6,8,13": "1233519557790520",
    "6,8,14": "1751025513477240",
    "6,8,15": "2481587416908600",
    "6,8,16": "3471989554633600",
    "6,8,17": "4703947939891200",
    "6,9,0": "152100859310400",
    "6,9,1": "145305661300800",
    "6,9,2": "146588970227700",
    "6,9,3": "155685488038080",
    "6,9,4": "173278438793460",
    "6,9,5": "201075867415500",
    "6,9,6": "242048547036450",
    "6,9,7": "300870895453800",
    "6,9,8": "384642229088040",
    "6,9,9": "503989726991520",
    "6,9,10": "674676631672050",
    "6,9,11": "919829047587450",
    "6,9,12": "1272784601827200",
    "6,9,13": "1780183487922840",
    "6,9,14": "2503851056506800",
    "6,9,15": "3517232063545200",
    "6,9,16": "4885062185203200",
    "6,9,17": "6596817081254400",
    "6,10,0": "239251940928000",
    "6,10,1": "238529154864000",
    "6,10,2": "251772090570000",
    "6,10,3": "278906661633600",
    "6,10,4": "321400354275000",
    "6,10,5": "382414711602000",
    "6,10,6": "467193148710750",
    "6,10,7": "583724849163750",
    "6,10,8": "743772076530000",
    "6,10,9": "964363509648000",
    "6,10,10": "1269851953203750",
    "6,10,11": "1694566799714250",
    "6,10,12": "2285863338297000",
    "6,10,13": "3106755067416000",
    "6,10,14": "4235794146784200",
    "6,10,15": "5758215704241000",
    "6,10,16": "7733630272368000",
    "6,10,17": "10104157679616000",
    "6,11,0": "415609049856000",
    "6,11,1": "451843872480000",
    "6,11,2": "515319325521000",
    "6,11,3": "606900444150000",
    "6,11,4": "730237341834000",
    "6,11,5": "892125709629000",
    "6,11,6": "1103235508278750",
    "6,11,7": "1379205623276250",
    "6,11,8": "1742165010432000",
    "6,11,9": "2222718442375200",
    "6,11,10": "2862341501307750",
    "6,11,11": "3715893259559250",
    "6,11,12": "4853422584087000",
    "6,11,13": "6359286276142800",
    "6,11,14": "8324120147343000",
    "6,11,15": "10819869399339000",
    "6,11,16": "13836356181648000",
    "6,11,17": "17131042760832000",
    "7,0,0": "18623159755200",
    "7,0,1": "20425651646400",
    "7,0,2": "23317796502000",
    "7,0,3": "27602874589290",
    "7,0,4": "33769178723280",
    "7,0,5": "42562894720500",
    "7,0,6": "55113186697800",
    "7,0,7": "73124765036400",
    "7,0,8": "99174078012240",
    "7,0,9": "137156487486480",
    "7,0,10": "192944192410200",
    "7,0,11": "275302650315000",
    "7,0,12": "397021499674800",
    "7,0,13": "575863805396880",
    "7,0,14": "833824850018160",
    "7,0,15": "1189825285849200",
    "7,0,16": "1630934027923200",
    "7,0,17": "2015351680742400",
    "7,1,0": "18623159755200",
    "7,1,1": "20425651646400",
    "7,1,2": "23317796502000",
    "7,1,3": "27602874589290",
    "7,1,4": "33769178723280",
    "7,1,5": "42562894720500",
    "7,1,6": "55113186697800",
    "7,1,7": "73124765036400",
    "7,1,8": "99174078012240",
    "7,1,9": "137156487486480",
    "7,1,10": "192944192410200",
    "7,1,11": "275302650315000",
    "7,1,12": "397021499674800",
    "7,1,13": "575863805396880",
    "7,1,14": "833824850018160",
    "7,1,15": "1189825285849200",
    "7,1,16": "1630934027923200",
    "7,1,17": "2015351680742400",
    "7,2,0": "20611551280320",
    "7,2,1": "22603686225120",
    "7,2,2": "25868293981530",
    "7,2,3": "30757212738252",
    "7,2,4": "37832921446320",
    "7,2,5": "47948464442340",
    "7,2,6": "62384622334650",
    "7,2,7": "83059002126450",
    "7,2,8": "112843864914144",
    "7,2,9": "156040345824048",
    "7,2,10": "219067472108100",
    "7,2,11": "311408139619500",
    "7,2,12": "446752766349120",
    "7,2,13": "643907344896816",
    "7,2,14": "925871129070888",
    "7,2,15": "1312010521862040",
    "7,2,16": "1787958853000320",
    "7,2,17": "2205334326074880",
    "7,3,0": "24471130764080",
    "7,3,1": "26587171330720",
    "7,3,2": "30286442986800",
    "7,3,3": "35975488074526",
    "7,3,4": "44315767211716",
    "7,3,5": "56312418868860",
    "7,3,6": "73469324882800",
    "7,3,7": "98024881029880",
    "7,3,8": "133307425112624",
    "7,3,9": "184260625493168",
    "7,3,10": "258199275295780",
    "7,3,11": "365836256045260",
    "7,3,12": "522509821064000",
    "7,3,13": "749139292005104",
    "7,3,14": "1071207164651624",
    "7,3,15": "1510412816512600",
    "7,3,16": "2052897159913600",
    "7,3,17": "2544199788049920",
    "7,4,0": "30720842512360",
    "7,4,1": "32699235889320",
    "7,4,2": "36707506190355",
    "7,4,3": "43166085894932",
    "7,4,4": "52813336163588",
    "7,4,5": "66799942349910",
    "7,4,6": "86862654807775",
    "7,4,7": "115592984832955",
    "7,4,8": "156844552581836",
    "7,4,9": "216336923604956",
    "7,4,10": "302527108229570",
    "7,4,11": "427802508261590",
    "7,4,12": "609935502979880",
    "7,4,13": "873321492579536",
    "7,4,14": "1248229124394252",
    "7,4,15": "1762444462758980",
    "7,4,16": "2408382039743680",
    "7,4,17": "3033376122416640",
    "7,5,0": "40374813278800",
    "7,5,1": "41664324101400",
    "7,5,2": "45608218956300",
    "7,5,3": "52551870456085",
    "7,5,4": "63245104832910",
    "7,5,5": "78934998469250",
    "7,5,6": "101555850573100",
    "7,5,7": "134036124563950",
    "7,5,8": "180775063394940",
    "7,5,9": "248362227967700",
    "7,5,10": "346636093786850",
    "7,5,11": "490172689826050",
    "7,5,12": "700194668912200",
    "7,5,13": "1006475910440000",
    "7,5,14": "1447482505128660",
    "7,5,15": "2062953354762300",
    "7,5,16": "2861169352641600",
    "7,5,17": "3705793233542400",
    "7,6,0": "55119053389400",
    "7,6,1": "54660464859000",
    "7,6,2": "57726714045000",
    "7,6,3": "64452043470815",
    "7,6,4": "75494120922220",
    "7,6,5": "92115791486950",
    "7,6,6": "116388326660375",
    "7,6,7": "151545080765925",
    "7,6,8": "202553853095020",
    "7,6,9": "277007957598540",
    "7,6,10": "386476783786975",
    "7,6,11": "548476433776425",
    "7,6,12": "789151719825700",
    "7,6,13": "1146372160773840",
    "7,6,14": "1671592094272100",
    "7,6,15": "2424594379907700",
    "7,6,16": "3442530725233600",
    "7,6,17": "4624843013190400",
    "7,7,0": "77789047696360",
    "7,7,1": "73898920495400",
    "7,7,2": "74803089270910",
    "7,7,3": "80258648905435",
    "7,7,4": "90717103621144",
    "7,7,5": "107387722020810",
    "7,7,6": "132456604994945",
    "7,7,7": "169506578885805",
    "7,7,8": "224231190954428",
    "7,7,9": "305584061020028",
    "7,7,10": "427572052279155",
    "7,7,11": "611957154974165",
    "7,7,12": "892107818585060",
    "7,7,13": "1317889960298912",
    "7,7,14": "1960112320834668",
    "7,7,15": "2908556202692140",
    "7,7,16": "4243934652077120",
    "7,7,17": "5921140721816320",
    "7,8,0": "113326576563200",
    "7,8,1": "104124262161920",
    "7,8,2": "101802449268520",
    "7,8,3": "105607925939516",
    "7,8,4": "115754349198488",
    "7,8,5": "133471825705680",
    "7,8,6": "161263667755190",
    "7,8,7": "203439852353010",
    "7,8,8": "267057137919376",
    "7,8,9": "363463319116128",
    "7,8,10": "510740596578310",
    "7,8,11": "737437447837090",
    "7,8,12": "1087991433060840",
    "7,8,13": "1629900781084576",
    "7,8,14": "2461215062970664",
    "7,8,15": "3711957824815240",
    "7,8,16": "5517912204604800",
    "7,8,17": "7897824964789760",
    "7,9,0": "172225604591040",
    "7,9,1": "158087720831040",
    "7,9,2": "154900793447400",
    "7,9,3": "161463231221292",
    "7,9,4": "178040888000976",
    "7,9,5": "206440850680680",
    "7,9,6": "250377249504690",
    "7,9,7": "316227739341990",
    "7,9,8": "414357651542688",
    "7,9,9": "561272152022064",
    "7,9,10": "782972481580170",
    "7,9,11": "1119995281188630",
    "7,9,12": "1634598302762040",
    "7,9,13": "2420078115847392",
    "7,9,14": "3610324456867128",
    "7,9,15": "5381725166377560",
    "7,9,16": "7921737050747520",
    "7,9,17": "11284381260472320",
    "7,10,0": "281944952889600",
    "7,10,1": "274153931251200",
    "7,10,2": "286513455228000",
    "7,10,3": "317987568738840",
    "7,10,4": "370049239319760",
    "7,10,5": "446893917901200",
    "7,10,6": "556097942723400",
    "7,10,7": "709836631404600",
    "7,10,8": "926882801460000",
    "7,10,9": "1235683762000800",
    "7,10,10": "1678897076409000",
    "7,10,11": "2319774559687200",
    "7,10,12": "3250544085835200",
    "7,10,13": "4601962241036160",
    "7,10,14": "6550263207808320",
    "7,10,15": "9309474380606400",
    "7,10,16": "13074392825894400",
    "7,10,17": "17814547201651200",
    "7,11,0": "516869729376000",
    "7,11,1": "564998334700800",
    "7,11,2": "656010578823600",
    "7,11,3": "790893559135680",
    "7,11,4": "975487541748720",
    "7,11,5": "1221128050850400",
    "7,11,6": "1546025440875300",
    "7,11,7": "1977442354202700",
    "7,11,8": "2554879561560480",
    "7,11,9": "3334489463141760",
    "7,11,10": "4394846017415700",
    "7,11,11": "5843857753433700",
    "7,11,12": "7825685907085200",
    "7,11,13": "10524241740492480",
    "7,11,14": "14154402823601040",
    "7,11,15": "18919097975778000",
    "7,11,16": "24878542117228800",
    "7,11,17": "31594388643417600",
    "8,0,0": "17896724445600",
    "8,0,1": "19726409102400",
    "8,0,2": "22807446561900",
    "8,0,3": "27519402510600",
    "8,0,4": "34483932242760",
    "8,0,5": "44673469902600",
    "8,0,6": "59597735851500",
    "8,0,7": "81599720271300",
    "8,0,8": "114328899669600",
    "8,0,9": "163488455813760",
    "8,0,10": "237997676716800",
    "8,0,11": "351734424518400",
    "8,0,12": "525948498768000",
    "8,0,13": "791947306550400",
    "8,0,14": "1191790545865920",
    "8,0,15": "1768205698459200",
    "8,0,16": "2513005189094400",
    "8,0,17": "3161446467379200",
    "8,1,0": "17896724445600",
    "8,1,1": "19726409102400",
    "8,1,2": "22807446561900",
    "8,1,3": "27519402510600",
    "8,1,4": "34483932242760",
    "8,1,5": "44673469902600",
    "8,1,6": "59597735851500",
    "8,1,7": "81599720271300",
    "8,1,8": "114328899669600",
    "8,1,9": "163488455813760",
    "8,1,10": "237997676716800",
    "8,1,11": "351734424518400",
    "8,1,12": "525948498768000",
    "8,1,13": "791947306550400",
    "8,1,14": "1191790545865920",
    "8,1,15": "1768205698459200",
    "8,1,16": "2513005189094400",
    "8,1,17": "3161446467379200",
    "8,2,0": "19988377849440",
    "8,2,1": "22029671664000",
    "8,2,2": "25559139606000",
    "8,2,3": "31024963185216",
    "8,2,4": "39155097109128",
    "8,2,5": "51077898970560",
    "8,2,6": "68529141662520",
    "8,2,7": "94176996926880",
    "8,2,8": "132135284369088",
    "8,2,9": "188764345619136",
    "8,2,10": "273901828720800",
    "8,2,11": "402683932395360",
    "8,2,12": "598028834061120",
    "8,2,13": "893326466480448",
    "8,2,14": "1332918183524928",
    "8,2,15": "1961175545609280",
    "8,2,16": "2768379678704640",
    "8,2,17": "3477744806215680",
    "8,3,0": "24034669218560",
    "8,3,1": "26174720251680",
    "8,3,2": "30197096309380",
    "8,3,3": "36617992599188",
    "8,3,4": "46297390114976",
    "8,3,5": "60573272436600",
    "8,3,6": "81497415764380",
    "8,3,7": "112205165153340",
    "8,3,8": "157495165742432",
    "8,3,9": "224726513609024",
    "8,3,10": "325185695216480",
    "8,3,11": "476092896824160",
    "8,3,12": "703318179995200",
    "8,3,13": "1044311130198336",
    "8,3,14": "1548664330140928",
    "8,3,15": "2266585241880960",
    "8,3,16": "3191821249576960",
    "8,3,17": "4038106197565440",
    "8,4,0": "30643296043360",
    "8,4,1": "32519149542880",
    "8,4,2": "36842066481220",
    "8,4,3": "44119468867474",
    "8,4,4": "55293420286104",
    "8,4,5": "71880151070420",
    "8,4,6": "96232999578100",
    "8,4,7": "131964308021700",
    "8,4,8": "184612490951056",
    "8,4,9": "262679460738800",
    "8,4,10": "379219260890400",
    "8,4,11": "554189272575400",
    "8,4,12": "817689098811200",
    "8,4,13": "1213638762688352",
    "8,4,14": "1801275756952672",
    "8,4,15": "2644316103388960",
    "8,4,16": "3752503586191360",
    "8,4,17": "4847856499566080",
    "8,5,0": "40981081341200",
    "8,5,1": "41818176800400",
    "8,5,2": "45892160464150",
    "8,5,3": "53540139172520",
    "8,5,4": "65658988815420",
    "8,5,5": "83833153835200",
    "8,5,6": "110615926832950",
    "8,5,7": "150007421101650",
    "8,5,8": "208232947882400",
    "8,5,9": "294979881431760",
    "8,5,10": "425331803335600",
    "8,5,11": "622706344706600",
    "8,5,12": "923068834441600",
    "8,5,13": "1380173124730400",
    "8,5,14": "2069396156027200",
    "8,5,15": "3079855894315200",
    "8,5,16": "4457803711961600",
    "8,5,17": "5965679258739200",
    "8,6,0": "57014832274400",
    "8,6,1": "55271468252000",
    "8,6,2": "57862283028550",
    "8,6,3": "64694846145930",
    "8,6,4": "76409100768000",
    "8,6,5": "94469962787200",
    "8,6,6": "121454821476450",
    "8,6,7": "161594973353450",
    "8,6,8": "221703896915200",
    "8,6,9": "312705990213680",
    "8,6,10": "452104812219200",
    "8,6,11": "667866481682400",
    "8,6,12": "1004261793242400",
    "8,6,13": "1529815566479200",
    "8,6,14": "2345402762743040",
    "8,6,15": "3582355174798400",
    "8,6,16": "5351922652876800",
    "8,6,17": "7501162430361600",
    "8,7,0": "82120409891520",
    "8,7,1": "75211516860480",
    "8,7,2": "74240828812150",
    "8,7,3": "78338827637070",
    "8,7,4": "87618799932664",
    "8,7,5": "103211483987920",
    "8,7,6": "127553843787370",
    "8,7,7": "165019905493170",
    "8,7,8": "223073986169216",
    "8,7,9": "314246772632912",
    "8,7,10": "459427593052400",
    "8,7,11": "693205856500080",
    "8,7,12": "1072212210669600",
    "8,7,13": "1687196683300128",
    "8,7,14": "2677585454640096",
    "8,7,15": "4238697105683040",
    "8,7,16": "6580903168519680",
    "8,7,17": "9683865899868160",
    "8,8,0": "122312227797760",
    "8,8,1": "106947036035840",
    "8,8,2": "100222339657440",
    "8,8,3": "100144051175168",
    "8,8,4": "106110686794112",
    "8,8,5": "118887341163360",
    "8,8,6": "140925406739040",
    "8,8,7": "177163061080880",
    "8,8,8": "236560595095552",
    "8,8,9": "334795817859776",
    "8,8,10": "498822645694240",
    "8,8,11": "774357261505520",
    "8,8,12": "1237732062533120",
    "8,8,13": "2013493649911744",
    "8,8,14": "3297086989484288",
    "8,8,15": "5372542928712960",
    "8,8,16": "8580453317596160",
    "8,8,17": "13061604111395840",
    "8,9,0": "190975240135680",
    "8,9,1": "166342314378240",
    "8,9,2": "155956620259440",
    "8,9,3": "156650617307184",
    "8,9,4": "167441246516544",
    "8,9,5": "189506703244320",
    "8,9,6": "226666773656400",
    "8,9,7": "286566907579680",
    "8,9,8": "382925834632320",
    "8,9,9": "539428890458304",
    "8,9,10": "796201991501280",
    "8,9,11": "1220243628560880",
    "8,9,12": "1921612723282560",
    "8,9,13": "3076978593648960",
    "8,9,14": "4959438014731200",
    "8,9,15": "7961820034808640",
    "8,9,16": "12559215028039680",
    "8,9,17": "19005526484904960",
    "8,10,0": "324930711705600",
    "8,10,1": "305508249446400",
    "8,10,2": "314128709294400",
    "8,10,3": "347502496461120",
    "8,10,4": "406286145545280",
    "8,10,5": "495294082852800",
    "8,10,6": "624514967815200",
    "8,10,7": "811193454304800",
    "8,10,8": "1083463511289600",
    "8,10,9": "1486257420170880",
    "8,10,10": "2090551336608000",
    "8,10,11": "3007333251568800",
    "8,10,12": "4407729202800000",
    "8,10,13": "6549562384485120",
    "8,10,14": "9805578631168320",
    "8,10,15": "14671318945483200",
    "8,10,16": "21675667530316800",
    "8,10,17": "30931431372441600",
    "8,11,0": "626935685376000",
    "8,11,1": "689173451366400",
    "8,11,2": "817181453088000",
    "8,11,3": "1011667220403840",
    "8,11,4": "1281578912053440",
    "8,11,5": "1645188558182400",
    "8,11,6": "2132596398794400",
    "8,11,7": "2789870536992000",
    "8,11,8": "3685373240102400",
    "8,11,9": "4918951588911360",
    "8,11,10": "6634698659265600",
    "8,11,11": "9037626324988800",
    "8,11,12": "12413180688585600",
    "8,11,13": "17144355006979200",
    "8,11,14": "23709970567483200",
    "8,11,15": "32617807800177600",
    "8,11,16": "44144601006105600",
    "8,11,17": "57509021746176000",
    "9,0,0": "16972170415200",
    "9,0,1": "18797970391200",
    "9,0,2": "22033909497600",
    "9,0,3": "27142070515560",
    "9,0,4": "34893118620360",
    "9,0,5": "46521581891400",
    "9,0,6": "63992976478200",
    "9,0,7": "90440578027800",
    "9,0,8": "130888848404160",
    "9,0,9": "193442151893760",
    "9,0,10": "291224468304000",
    "9,0,11": "445464970473600",
    "9,0,12": "690146585251200",
    "9,0,13": "1078054861403520",
    "9,0,14": "1685183854273920",
    "9,0,15": "2598587296905600",
    "9,0,16": "3827995537766400",
    "9,0,17": "4885871813222400",
    "9,1,0": "16972170415200",
    "9,1,1": "18797970391200",
    "9,1,2": "22033909497600",
    "9,1,3": "27142070515560",
    "9,1,4": "34893118620360",
    "9,1,5": "46521581891400",
    "9,1,6": "63992976478200",
    "9,1,7": "90440578027800",
    "9,1,8": "130888848404160",
    "9,1,9": "193442151893760",
    "9,1,10": "291224468304000",
    "9,1,11": "445464970473600",
    "9,1,12": "690146585251200",
    "9,1,13": "1078054861403520",
    "9,1,14": "1685183854273920",
    "9,1,15": "2598587296905600",
    "9,1,16": "3827995537766400",
    "9,1,17": "4885871813222400",
    "9,2,0": "19123859795040",
    "9,2,1": "21179632874400",
    "9,2,2": "24944656676940",
    "9,2,3": "30975040916820",
    "9,2,4": "40189106982024",
    "9,2,5": "54041941273320",
    "9,2,6": "74825685493020",
    "9,2,7": "106154615970900",
    "9,2,8": "153758215975392",
    "9,2,9": "226768425932160",
    "9,2,10": "339794439223680",
    "9,2,11": "516182443318080",
    "9,2,12": "792860693708160",
    "9,2,13": "1226530114153344",
    "9,2,14": "1897906516938432",
    "9,2,15": "2898335341661760",
    "9,2,16": "4236737413708800",
    "9,2,17": "5403506801172480",
    "9,3,0": "23272745976480",
    "9,3,1": "25392557430240",
    "9,3,2": "29707993415100",
    "9,3,3": "36855223384980",
    "9,3,4": "47922053819640",
    "9,3,5": "64641887633400",
    "9,3,6": "89737719774780",
    "9,3,7": "127478129716980",
    "9,3,8": "184580490790752",
    "9,3,9": "271666257993984",
    "9,3,10": "405589095347520",
    "9,3,11": "613068516910080",
    "9,3,12": "936064268979840",
    "9,3,13": "1438643420742528",
    "9,3,14": "2211845795070912",
    "9,3,15": "3359937317056320",
    "9,3,16": "4902474326830080",
    "9,3,17": "6315003407032320",
    "9,4,0": "30106841244480",
    "9,4,1": "31818172626240",
    "9,4,2": "36418978145550",
    "9,4,3": "44492919909438",
    "9,4,4": "57201823879200",
    "9,4,5": "76480486328400",
    "9,4,6": "105416432663850",
    "9,4,7": "148882414499070",
    "9,4,8": "214576090599024",
    "9,4,9": "314707815479232",
    "9,4,10": "468720394969680",
    "9,4,11": "707576650999680",
    "9,4,12": "1080209446377600",
    "9,4,13": "1662092773461120",
    "9,4,14": "2562572025677664",
    "9,4,15": "3913778589520800",
    "9,4,16": "5771802416540160",
    "9,4,17": "7635026418539520",
    "9,5,0": "40924237754400",
    "9,5,1": "41198755197600",
    "9,5,2": "45329424790650",
    "9,5,3": "53571912764370",
    "9,5,4": "66934440573000",
    "9,5,5": "87336778405800",
    "9,5,6": "118002535693350",
    "9,5,7": "164164280327250",
    "9,5,8": "234266329794000",
    "9,5,9": "341969449012800",
    "9,5,10": "509461213321200",
    "9,5,11": "772820255222400",
    "9,5,12": "1190390666203200",
    "9,5,13": "1854687662667840",
    "9,5,14": "2905185338895840",
    "9,5,15": "4525025007703200",
    "9,5,16": "6848972216486400",
    "9,5,17": "9466161652147200",
    "9,6,0": "57943865179200",
    "9,6,1": "54666607195200",
    "9,6,2": "56573649132000",
    "9,6,3": "63130231884720",
    "9,6,4": "74794418899200",
    "9,6,5": "93086810124000",
    "9,6,6": "120960710085600",
    "9,6,7": "163575905073000",
    "9,6,8": "229710298288800",
    "9,6,9": "334219137201600",
    "9,6,10": "502250271793200",
    "9,6,11": "776334173168400",
    "9,6,12": "1227950104920000",
    "9,6,13": "1975135570087680",
    "9,6,14": "3204966956711520",
    "9,6,15": "5185160217837600",
    "9,6,16": "8189285168064000",
    "9,6,17": "11993692251340800",
    "9,7,0": "85042961203200",
    "9,7,1": "74498477813760",
    "9,7,2": "71065511817300",
    "9,7,3": "72749714000964",
    "9,7,4": "78899748847920",
    "9,7,5": "90127339449840",
    "9,7,6": "108625149720780",
    "9,7,7": "139031049199980",
    "9,7,8": "190154817480768",
    "9,7,9": "278145069921600",
    "9,7,10": "432126275910000",
    "9,7,11": "703999213265040",
    "9,7,12": "1184991976217280",
    "9,7,13": "2032107380599296",
    "9,7,14": "3505515155574432",
    "9,7,15": "6003074580703200",
    "9,7,16": "10013146826242560",
    "9,7,17": "15611121219133440",
    "9,8,0": "129261458726400",
    "9,8,1": "106224218580480",
    "9,8,2": "93609223868160",
    "9,8,3": "87185878267488",
    "9,8,4": "84653797580352",
    "9,8,5": "85380205310400",
    "9,8,6": "90689914318080",
    "9,8,7": "104937572950560",
    "9,8,8": "137813326718592",
    "9,8,9": "208713438882816",
    "9,8,10": "354666751729920",
    "9,8,11": "644296363196640",
    "9,8,12": "1201680176336640",
    "9,8,13": "2245160477239680",
    "9,8,14": "4144522088650944",
    "9,8,15": "7483893736038720",
    "9,8,16": "13044124899886080",
    "9,8,17": "21281668041553920",
    "9,9,0": "206984833735680",
    "9,9,1": "168566329451520",
    "9,9,2": "147924830813760",
    "9,9,3": "138202943887008",
    "9,9,4": "135671599103040",
    "9,9,5": "139373627722560",
    "9,9,6": "151598740708800",
    "9,9,7": "179548466297760",
    "9,9,8": "238856659574400",
    "9,9,9": "360147631818240",
    "9,9,10": "600693665725440",
    "9,9,11": "1064517203645280",
    "9,9,12": "1936000957968000",
    "9,9,13": "3533398571678976",
    "9,9,14": "6386195404645056",
    "9,9,15": "11319771832649280",
    "9,9,16": "19440506766320640",
    "9,9,17": "31514795347875840",
    "9,10,0": "365402964326400",
    "9,10,1": "328878489139200",
    "9,10,2": "330012815932800",
    "9,10,3": "360919336377600",
    "9,10,4": "419707714345920",
    "9,10,5": "510477071227200",
    "9,10,6": "644705560699200",
    "9,10,7": "844554366129600",
    "9,10,8": "1149057244379520",
    "9,10,9": "1624772206673280",
    "9,10,10": "2383433566718400",
    "9,10,11": "3610369339315200",
    "9,10,12": "5608681229289600",
    "9,10,13": "8863837864801920",
    "9,10,14": "14126154660858240",
    "9,10,15": "22475275629206400",
    "9,10,16": "35205367547750400",
    "9,10,17": "52864702681190400",
    "9,11,0": "739643224320000",
    "9,11,1": "817709769676800",
    "9,11,2": "994252973313600",
    "9,11,3": "1268805119662080",
    "9,11,4": "1654532834834880",
    "9,11,5": "2179964787739200",
    "9,11,6": "2893361486400000",
    "9,11,7": "3870268851556800",
    "9,11,8": "5225515334202240",
    "9,11,9": "7131363118830720",
    "9,11,10": "9843987442766400",
    "9,11,11": "13740411822984000",
    "9,11,12": "19366302948854400",
    "9,11,13": "27488068379291520",
    "9,11,14": "39121016740565760",
    "9,11,15": "55439740336780800",
    "9,11,16": "77277426837811200",
    "9,11,17": "103228834918809600",
    "10,0,0": "15849497664000",
    "10,0,1": "17636450832000",
    "10,0,2": "20986988022000",
    "10,0,3": "26450791567200",
    "10,0,4": "34962127200000",
    "10,0,5": "48053928384000",
    "10,0,6": "68227694766000",
    "10,0,7": "99576389682000",
    "10,0,8": "148850428003200",
    "10,0,9": "227273929344000",
    "10,0,10": "353636890992000",
    "10,0,11": "559470021264000",
    "10,0,12": "897383462976000",
    "10,0,13": "1453145876582400",
    "10,0,14": "2358001245600000",
    "10,0,15": "3777308222688000",
    "10,0,16": "5765487856128000",
    "10,0,17": "7438697570304000",
    "10,1,0": "15849497664000",
    "10,1,1": "17636450832000",
    "10,1,2": "20986988022000",
    "10,1,3": "26450791567200",
    "10,1,4": "34962127200000",
    "10,1,5": "48053928384000",
    "10,1,6": "68227694766000",
    "10,1,7": "99576389682000",
    "10,1,8": "148850428003200",
    "10,1,9": "227273929344000",
    "10,1,10": "353636890992000",
    "10,1,11": "559470021264000",
    "10,1,12": "897383462976000",
    "10,1,13": "1453145876582400",
    "10,1,14": "2358001245600000",
    "10,1,15": "3777308222688000",
    "10,1,16": "5765487856128000",
    "10,1,17": "7438697570304000",
    "10,2,0": "18010792800000",
    "10,2,1": "20040715094400",
    "10,2,2": "24003972392400",
    "10,2,3": "30575792847600",
    "10,2,4": "40890150100800",
    "10,2,5": "56783683202400",
    "10,2,6": "81217077757200",
    "10,2,7": "118974964323600",
    "10,2,8": "177847141570560",
    "10,2,9": "270615320438400",
    "10,2,10": "418392771451200",
    "10,2,11": "656144637825600",
    "10,2,12": "1041472164902400",
    "10,2,13": "1667154455366400",
    "10,2,14": "2673573502279680",
    "10,2,15": "4235731634534400",
    "10,2,16": "6409954988236800",
    "10,2,17": "8271708744499200",
    "10,3,0": "22165282339200",
    "10,3,1": "24217806412800",
    "10,3,2": "28789722561600",
    "10,3,3": "36645276988320",
    "10,3,4": "49128656697120",
    "10,3,5": "68433708974400",
    "10,3,6": "98088430809600",
    "10,3,7": "143761554602400",
    "10,3,8": "214616438413440",
    "10,3,9": "325573734299520",
    "10,3,10": "501090560980800",
    "10,3,11": "781374576628800",
    "10,3,12": "1232240205504000",
    "10,3,13": "1959209802950400",
    "10,3,14": "3121844571605760",
    "10,3,15": "4921544012985600",
    "10,3,16": "7440792001843200",
    "10,3,17": "9730759066828800",
    "10,4,0": "29065417180800",
    "10,4,1": "30559959830400",
    "10,4,2": "35405127958200",
    "10,4,3": "44239616060640",
    "10,4,4": "58452882808320",
    "10,4,5": "80443186731600",
    "10,4,6": "114143967583800",
    "10,4,7": "165934643553000",
    "10,4,8": "246193566554880",
    "10,4,9": "371921056987200",
    "10,4,10": "571164981055200",
    "10,4,11": "890388577108800",
    "10,4,12": "1406368547707200",
    "10,4,13": "2243811628618560",
    "10,4,14": "3595342852221120",
    "10,4,15": "5716672957195200",
    "10,4,16": "8767693488153600",
    "10,4,17": "11850813489715200",
    "10,5,0": "40106890824000",
    "10,5,1": "39751047336000",
    "10,5,2": "43893613764000",
    "10,5,3": "52601668119000",
    "10,5,4": "66928008747600",
    "10,5,5": "89084479176000",
    "10,5,6": "122958182424000",
    "10,5,7": "175101047436000",
    "10,5,8": "256498319851200",
    "10,5,9": "385656035150400",
    "10,5,10": "593967330936000",
    "10,5,11": "934928771700000",
    "10,5,12": "1499590138200000",
    "10,5,13": "2440790058907200",
    "10,5,14": "4004866534468800",
    "10,5,15": "6545222836152000",
    "10,5,16": "10382614290048000",
    "10,5,17": "14807959246080000",
    "10,6,0": "57708867216000",
    "10,6,1": "52765400688000",
    "10,6,2": "53863811001000",
    "10,6,3": "59718975115800",
    "10,6,4": "70352929046400",
    "10,6,5": "87071051760000",
    "10,6,6": "112885274733000",
    "10,6,7": "153543401445000",
    "10,6,8": "219545580273600",
    "10,6,9": "329873488627200",
    "10,6,10": "518778534960000",
    "10,6,11": "847947736944000",
    "10,6,12": "1427830780992000",
    "10,6,13": "2453148278380800",
    "10,6,14": "4255192909968000",
    "10,6,15": "7349593755504000",
    "10,6,16": "12340426146048000",
    "10,6,17": "18909251192832000",
    "10,7,0": "86163632755200",
    "10,7,1": "71625980025600",
    "10,7,2": "65321525669400",
    "10,7,3": "63408873648120",
    "10,7,4": "63821145067680",
    "10,7,5": "65902806446400",
    "10,7,6": "70646212236600",
    "10,7,7": "81747125035800",
    "10,7,8": "107987855102400",
    "10,7,9": "167975070332160",
    "10,7,10": "299198935123200",
    "10,7,11": "574917224851200",
    "10,7,12": "1134834334972800",
    "10,7,13": "2238401603518080",
    "10,7,14": "4349364904684800",
    "10,7,15": "8237054566540800",
    "10,7,16": "14951423501414400",
    "10,7,17": "24813589312512000",
    "10,8,0": "133391933875200",
    "10,8,1": "101643968025600",
    "10,8,2": "81936276021600",
    "10,8,3": "66308322880800",
    "10,8,4": "49374299694720",
    "10,8,5": "27502965705600",
    "10,8,6": "-1154058074400",
    "10,8,7": "-35443734597600",
    "10,8,8": "-68068926240000",
    "10,8,9": "-79016850071040",
    "10,8,10": "-22657514779200",
    "10,8,11": "196699041369600",
    "10,8,12": "769759717372800",
    "10,8,13": "2061490347396480",
    "10,8,14": "4740477863721600",
    "10,8,15": "9950468608080000",
    "10,8,16": "19369491222681600",
    "10,8,17": "34170108119347200",
    "10,9,0": "218627010201600",
    "10,9,1": "163749890304000",
    "10,9,2": "130073592448800",
    "10,9,3": "104333979990240",
    "10,9,4": "77574310894080",
    "10,9,5": "43955368934400",
    "10,9,6": "883211868000",
    "10,9,7": "-48976230492000",
    "10,9,8": "-92664860682240",
    "10,9,9": "-96660938223360",
    "10,9,10": "12799877529600",
    "10,9,11": "386119241323200",
    "10,9,12": "1315693823875200",
    "10,9,13": "3348524501562240",
    "10,9,14": "7466362995611520",
    "10,9,15": "15322304101104000",
    "10,9,16": "29337855260313600",
    "10,9,17": "51452272295424000",
    "10,10,0": "399599456256000",
    "10,10,1": "340608812544000",
    "10,10,2": "330370912872000",
    "10,10,3": "352426011537600",
    "10,10,4": "399115939622400",
    "10,10,5": "470820363552000",
    "10,10,6": "577523735712000",
    "10,10,7": "743635925424000",
    "10,10,8": "1017856545753600",
    "10,10,9": "1491247650009600",
    "10,10,10": "2329012809144000",
    "10,10,11": "3824897735736000",
    "10,10,12": "6491755359936000",
    "10,10,13": "11205424931500800",
    "10,10,14": "19412323477747200",
    "10,10,15": "33351778684224000",
    "10,10,16": "55972402117632000",
    "10,10,17": "88903194412032000",
    "10,11,0": "845306542080000",
    "10,11,1": "939781979136000",
    "10,11,2": "1178456767488000",
    "10,11,3": "1557974542924800",
    "10,11,4": "2096972894016000",
    "10,11,5": "2838683963808000",
    "10,11,6": "3858285034296000",
    "10,11,7": "5276176450776000",
    "10,11,8": "7279824013862400",
    "10,11,9": "10158025418956800",
    "10,11,10": "14353096072392000",
    "10,11,11": "20537695659096000",
    "10,11,12": "29721959178912000",
    "10,11,13": "43386308354188800",
    "10,11,14": "63595674292550400",
    "10,11,15": "92912396889312000",
    "10,11,16": "133456499624448000",
    "10,11,17": "182586213089280000",
    "11,0,0": "14528706192000",
    "11,0,1": "16237965744000",
    "11,0,2": "19656484848000",
    "11,0,3": "25425235836000",
    "11,0,4": "34655237416800",
    "11,0,5": "49213996524000",
    "11,0,6": "72223259724000",
    "11,0,7": "108921967308000",
    "11,0,8": "168188749344000",
    "11,0,9": "265224489868800",
    "11,0,10": "426298894560000",
    "11,0,11": "697058584992000",
    "11,0,12": "1156699139904000",
    "11,0,13": "1940253771456000",
    "11,0,14": "3266053151961600",
    "11,0,15": "5432026856256000",
    "11,0,16": "8587319989248000",
    "11,0,17": "11158046355456000",
    "11,1,0": "14528706192000",
    "11,1,1": "16237965744000",
    "11,1,2": "19656484848000",
    "11,1,3": "25425235836000",
    "11,1,4": "34655237416800",
    "11,1,5": "49213996524000",
    "11,1,6": "72223259724000",
    "11,1,7": "108921967308000",
    "11,1,8": "168188749344000",
    "11,1,9": "265224489868800",
    "11,1,10": "426298894560000",
    "11,1,11": "697058584992000",
    "11,1,12": "1156699139904000",
    "11,1,13": "1940253771456000",
    "11,1,14": "3266053151961600",
    "11,1,15": "5432026856256000",
    "11,1,16": "8587319989248000",
    "11,1,17": "11158046355456000",
    "11,2,0": "16641972547200",
    "11,2,1": "18599851670400",
    "11,2,2": "22715670978000",
    "11,2,3": "29794336331760",
    "11,2,4": "41210802753120",
    "11,2,5": "59241083378400",
    "11,2,6": "87637139528400",
    "11,2,7": "132608047849200",
    "11,2,8": "204525347241600",
    "11,2,9": "320886760803840",
    "11,2,10": "511490759472000",
    "11,2,11": "827380490428800",
    "11,2,12": "1355915133619200",
    "11,2,13": "2244176990415360",
    "11,2,14": "3727285964962560",
    "11,2,15": "6122971722067200",
    "11,2,16": "9589256861184000",
    "11,2,17": "12476724561100800",
    "11,3,0": "20692399728000",
    "11,3,1": "22629560553600",
    "11,3,2": "27416134746000",
    "11,3,3": "35949742548720",
    "11,3,4": "49857954226080",
    "11,3,5": "71861116404000",
    "11,3,6": "106434327291600",
    "11,3,7": "160942022194800",
    "11,3,8": "247601324826240",
    "11,3,9": "386876074421760",
    "11,3,10": "613371901296000",
    "11,3,11": "985986344112000",
    "11,3,12": "1604984132505600",
    "11,3,13": "2638611940124160",
    "11,3,14": "4356011711251200",
    "11,3,15": "7125737325907200",
    "11,3,16": "11163184493260800",
    "11,3,17": "14775958355558400",
    "11,4,0": "27472462617600",
    "11,4,1": "28715560473600",
    "11,4,2": "33781507960200",
    "11,4,3": "43330571324040",
    "11,4,4": "58977297899520",
    "11,4,5": "83615264040000",
    "11,4,6": "122120280605400",
    "11,4,7": "182615872038600",
    "11,4,8": "278707751488320",
    "11,4,9": "433402590297600",
    "11,4,10": "686008269592800",
    "11,4,11": "1104201378588000",
    "11,4,12": "1804739997244800",
    "11,4,13": "2986824959838720",
    "11,4,14": "4976864504451840",
    "11,4,15": "8244494318860800",
    "11,4,16": "13160096889139200",
    "11,4,17": "18131825327616000",
    "11,5,0": "38428742352000",
    "11,5,1": "37444623216000",
    "11,5,2": "41607012447000",
    "11,5,3": "50647404607800",
    "11,5,4": "65558375282400",
    "11,5,5": "88743967620000",
    "11,5,6": "124659256953000",
    "11,5,7": "181133990499000",
    "11,5,8": "271855160068800",
    "11,5,9": "420908763475200",
    "11,5,10": "671079442572000",
    "11,5,11": "1098907723452000",
    "11,5,12": "1841594303472000",
    "11,5,13": "3142748838028800",
    "11,5,14": "5420753142604800",
    "11,5,15": "9324913581984000",
    "11,5,16": "15540380663808000",
    "11,5,17": "22841390347776000",
    "11,6,0": "56102190144000",
    "11,6,1": "49561127616000",
    "11,6,2": "49883926092000",
    "11,6,3": "54616392230400",
    "11,6,4": "62979079363200",
    "11,6,5": "75622741656000",
    "11,6,6": "95028013080000",
    "11,6,7": "126765795156000",
    "11,6,8": "182195710435200",
    "11,6,9": "283806702009600",
    "11,6,10": "475580190624000",
    "11,6,11": "842784813024000",
    "11,6,12": "1549119267696000",
    "11,6,13": "2903562328867200",
    "11,6,14": "5470066390588800",
    "11,6,15": "10197401790576000",
    "11,6,16": "18326636520192000",
    "11,6,17": "29404591856640000",
    "11,7,0": "85058970796800",
    "11,7,1": "66661122528000",
    "11,7,2": "57457666266000",
    "11,7,3": "50760735545520",
    "11,7,4": "42151302473280",
    "11,7,5": "28534958390400",
    "11,7,6": "8070908168400",
    "11,7,7": "-18751114258800",
    "11,7,8": "-46132027898880",
    "11,7,9": "-56375009349120",
    "11,7,10": "-6188341790400",
    "11,7,11": "200814404683200",
    "11,7,12": "767850218889600",
    "11,7,13": "2105762631772800",
    "11,7,14": "5008699204629120",
    "11,7,15": "10901517574147200",
    "11,7,16": "21916063820851200",
    "11,7,17": "38901007066521600",
    "11,8,0": "133840202496000",
    "11,8,1": "93398085580800",
    "11,8,2": "66187191470400",
    "11,8,3": "38380128346560",
    "11,8,4": "-548442935040",
    "11,8,5": "-59780598662400",
    "11,8,6": "-147859375171200",
    "11,8,7": "-271710620966400",
    "11,8,8": "-432890399208960",
    "11,8,9": "-618513567006720",
    "11,8,10": "-781599280123200",
    "11,8,11": "-800688976718400",
    "11,8,12": "-399777310732800",
    "11,8,13": "1003932043994880",
    "11,8,14": "4571305900761600",
    "11,8,15": "12450764534208000",
    "11,8,16": "28069812574003200",
    "11,8,17": "54082712562278400",
    "11,9,0": "224006233651200",
    "11,9,1": "151906558003200",
    "11,9,2": "103790901614400",
    "11,9,3": "55916095435200",
    "11,9,4": "-9767197440000",
    "11,9,5": "-108592793971200",
    "11,9,6": "-254148966086400",
    "11,9,7": "-456457817692800",
    "11,9,8": "-715599799326720",
    "11,9,9": "-1006880663416320",
    "11,9,10": "-1249686437630400",
    "11,9,11": "-1245261239006400",
    "11,9,12": "-556538325235200",
    "11,9,13": "1714875690528000",
    "11,9,14": "7317557684236800",
    "11,9,15": "19429681644172800",
    "11,9,16": "43095716471808000",
    "11,9,17": "82721698207948800",
    "11,10,0": "422653271040000",
    "11,10,1": "338122616832000",
    "11,10,2": "314270676720000",
    "11,10,3": "319678152393600",
    "11,10,4": "335401120454400",
    "11,10,5": "352303836192000",
    "11,10,6": "372139614000000",
    "11,10,7": "413859766320000",
    "11,10,8": "528217054041600",
    "11,10,9": "826604873740800",
    "11,10,10": "1535179127328000",
    "11,10,11": "3093532684704000",
    "11,10,12": "6330147981696000",
    "11,10,13": "12762459482572800",
    "11,10,14": "25073035135948800",
    "11,10,15": "47717554300416000",
    "11,10,16": "87056629051392000",
    "11,10,17": "147083338321920000",
    "11,11,0": "929837196288000",
    "11,11,1": "1039229807616000",
    "11,11,2": "1355442824736000",
    "11,11,3": "1869246246067200",
    "11,11,4": "2606034784953600",
    "11,11,5": "3629509351776000",
    "11,11,6": "5053632479280000",
    "11,11,7": "7065188499600000",
    "11,11,8": "9962124063091200",
    "11,11,9": "14215737182169600",
    "11,11,10": "20569151755152000",
    "11,11,11": "30189270911184000",
    "11,11,12": "44891992873728000",
    "11,11,13": "67448065625740800",
    "11,11,14": "101908789305523200",
    "11,11,15": "153607737419136000",
    "11,11,16": "227427238950912000",
    "11,11,17": "318004321130496000"
  }
}


==> anc/closure_2026_10_26/frontier_closure/conditional/binary_bernstein_report.json <==
{
  "1": {
    "degrees": [
      2,
      5,
      2
    ],
    "denominator": "40",
    "positive": 54,
    "negative": 0,
    "minimum_numerator": "40",
    "negative_entries": [],
    "inverse_pass": true
  },
  "2": {
    "degrees": [
      7,
      9,
      11
    ],
    "denominator": "61122600",
    "positive": 944,
    "negative": 16,
    "minimum_numerator": "10198125",
    "negative_entries": [
      [
        [
          6,
          7,
          4
        ],
        "-3707340"
      ],
      [
        [
          6,
          7,
          5
        ],
        "-18413850"
      ],
      [
        [
          7,
          6,
          3
        ],
        "-32572260"
      ],
      [
        [
          7,
          6,
          4
        ],
        "-84222180"
      ],
      [
        [
          7,
          6,
          5
        ],
        "-113941800"
      ],
      [
        [
          7,
          6,
          6
        ],
        "-102712050"
      ],
      [
        [
          7,
          6,
          7
        ],
        "-13463730"
      ],
      [
        [
          7,
          7,
          2
        ],
        "-5618340"
      ],
      [
        [
          7,
          7,
          3
        ],
        "-129221820"
      ],
      [
        [
          7,
          7,
          4
        ],
        "-235352880"
      ],
      [
        [
          7,
          7,
          5
        ],
        "-313477500"
      ],
      [
        [
          7,
          7,
          6
        ],
        "-337328250"
      ],
      [
        [
          7,
          7,
          7
        ],
        "-254132130"
      ],
      [
        [
          7,
          8,
          4
        ],
        "-50791440"
      ],
      [
        [
          7,
          8,
          5
        ],
        "-96608400"
      ],
      [
        [
          7,
          8,
          6
        ],
        "-61740000"
      ]
    ],
    "inverse_pass": true
  },
  "3": {
    "degrees": [
      11,
      11,
      17
    ],
    "denominator": "3632176548000",
    "positive": 2562,
    "negative": 30,
    "minimum_numerator": "883211868000",
    "negative_entries": [
      [
        [
          10,
          8,
          6
        ],
        "-1154058074400"
      ],
      [
        [
          10,
          8,
          7
        ],
        "-35443734597600"
      ],
      [
        [
          10,
          8,
          8
        ],
        "-68068926240000"
      ],
      [
        [
          10,
          8,
          9
        ],
        "-79016850071040"
      ],
      [
        [
          10,
          8,
          10
        ],
        "-22657514779200"
      ],
      [
        [
          10,
          9,
          7
        ],
        "-48976230492000"
      ],
      [
        [
          10,
          9,
          8
        ],
        "-92664860682240"
      ],
      [
        [
          10,
          9,
          9
        ],
        "-96660938223360"
      ],
      [
        [
          11,
          7,
          7
        ],
        "-18751114258800"
      ],
      [
        [
          11,
          7,
          8
        ],
        "-46132027898880"
      ],
      [
        [
          11,
          7,
          9
        ],
        "-56375009349120"
      ],
      [
        [
          11,
          7,
          10
        ],
        "-6188341790400"
      ],
      [
        [
          11,
          8,
          4
        ],
        "-548442935040"
      ],
      [
        [
          11,
          8,
          5
        ],
        "-59780598662400"
      ],
      [
        [
          11,
          8,
          6
        ],
        "-147859375171200"
      ],
      [
        [
          11,
          8,
          7
        ],
        "-271710620966400"
      ],
      [
        [
          11,
          8,
          8
        ],
        "-432890399208960"
      ],
      [
        [
          11,
          8,
          9
        ],
        "-618513567006720"
      ],
      [
        [
          11,
          8,
          10
        ],
        "-781599280123200"
      ],
      [
        [
          11,
          8,
          11
        ],
        "-800688976718400"
      ],
      [
        [
          11,
          8,
          12
        ],
        "-399777310732800"
      ],
      [
        [
          11,
          9,
          4
        ],
        "-9767197440000"
      ],
      [
        [
          11,
          9,
          5
        ],
        "-108592793971200"
      ],
      [
        [
          11,
          9,
          6
        ],
        "-254148966086400"
      ],
      [
        [
          11,
          9,
          7
        ],
        "-456457817692800"
      ],
      [
        [
          11,
          9,
          8
        ],
        "-715599799326720"
      ],
      [
        [
          11,
          9,
          9
        ],
        "-1006880663416320"
      ],
      [
        [
          11,
          9,
          10
        ],
        "-1249686437630400"
      ],
      [
        [
          11,
          9,
          11
        ],
        "-1245261239006400"
      ],
      [
        [
          11,
          9,
          12
        ],
        "-556538325235200"
      ]
    ],
    "inverse_pass": true
  }
}


==> anc/closure_2026_10_26/frontier_closure/conditional/binary_sparse_certificate.py <==
import sympy as S,json,time
from pathlib import Path
BASE=Path(__file__).resolve().parent
t,u,v=S.symbols('t u v');vs=(t,u,v)
def P(e):return S.Poly(e,*vs,domain=S.QQ)
facs={k:P(e) for k,e in {'A':1+t,'B':1+t*u*u,'C':1+t*v*v,'Z':1+t*u*u+t*v*v,'D':1-u*u,'E':1-v*v,'F':1+2*t,'G':1+v*v,'H':1+2*t+t*t*v*v}.items()}
class R:
 def __init__(self,n,d=None):
  self.n=n if isinstance(n,S.Poly) else P(n);self.d={k:e for k,e in (d or {}).items() if e}
  for k in list(self.d):
   while self.d[k]>0:
    quo,rem=self.n.div(facs[k])
    if not rem.is_zero:break
    self.n=quo;self.d[k]-=1
   if not self.d[k]:del self.d[k]
 def __add__(self,o):
  if not isinstance(o,R):o=R(o)
  dd={k:max(self.d.get(k,0),o.d.get(k,0)) for k in self.d.keys()|o.d.keys()};nn=[]
  for z in [self,o]:
   n=z.n
   for k,e in dd.items():n=n*facs[k]**(e-z.d.get(k,0))
   nn.append(n)
  return R(nn[0]+nn[1],dd)
 __radd__=__add__
 def __neg__(self):return R(-self.n,self.d)
 def __sub__(self,o):return self+-o if isinstance(o,R) else self+R(-o)
 def __rsub__(self,o):return -self+o
 def __mul__(self,o):
  if not isinstance(o,R):o=R(o)
  return R(self.n*o.n,{k:self.d.get(k,0)+o.d.get(k,0) for k in self.d.keys()|o.d.keys()})
 __rmul__=__mul__
 def __pow__(self,e):
  assert e>=0
  return R(self.n**e,{k:f*e for k,f in self.d.items()})
 def summary(self):return self.n.degree_list(),len(self.n.terms()),self.d
alpha=R(t*t*u*v*v,{'A':1,'Z':1,'D':1})
UU=R(t**3*u**4*v*v,{'Z':2,'B':1})
TT=R(t*t*u*u*v*v*(facs['A']*facs['C']+2*P(t)*facs['Z']).as_expr(),{'A':1,'C':1,'Z':2})
ww=R(t*v*v,{'C':1})
CC=R(t*t*((P(u*u)*facs['H']+facs['C'])*P((5-3*t)*(1-v*v))+8*facs['F']*facs['G']*facs['C']*P(v*v)).as_expr()/8,{'F':1,'G':1,'Z':1,'H':1})
bb=R(t*t*v*((P(u*u)*facs['H']+facs['C'])*(P(1)+P(v)*facs['A']*facs['E'])).as_expr()/2,{'A':1,'E':1,'Z':1,'H':1})
AA=alpha-UU;VV=ww*TT;gg=CC+2*TT-UU-VV;JJ=TT-UU*ww
mins=[AA,AA*(bb-VV)-TT*TT,alpha*bb*gg-TT*JJ*(alpha+bb+CC)-CC*(alpha*VV+UU*bb)]
for i,res in enumerate(mins,1):
 print(i,res.summary(),flush=True)
 exps=[min(e[j] for e,c in res.n.terms()) for j in range(3)]
 po=res.n.exquo(P(t**exps[0]*u**exps[1]*v**exps[2]));den,po=po.clear_denoms(convert=True)
 obj={'variables':['t','u','v'],'degrees':po.degree_list(),'monomial_factor':exps,'scalar_denominator':str(den),'positive_denominator_factors':res.d,'terms':{','.join(map(str,e)):str(c) for e,c in po.terms()}}
 (BASE/f'binary_sparse_minor_{i}.json').write_text(json.dumps(obj,indent=2)+'\n')
 print('reduced',i,po.degree_list(),len(po.terms()),exps,flush=True)


==> anc/closure_2026_10_26/frontier_closure/conditional/binary_sparse_minor_1.json <==
{
  "variables": [
    "t",
    "u",
    "v"
  ],
  "degrees": [
    2,
    5,
    2
  ],
  "monomial_factor": [
    2,
    1,
    2
  ],
  "scalar_denominator": "1",
  "positive_denominator_factors": {
    "D": 1,
    "Z": 2,
    "A": 1,
    "B": 1
  },
  "terms": {
    "2,5,0": "1",
    "2,4,0": "1",
    "2,3,0": "-1",
    "2,2,2": "1",
    "1,5,0": "1",
    "1,3,0": "-1",
    "1,2,0": "2",
    "1,0,2": "1",
    "0,0,0": "1"
  }
}


==> anc/closure_2026_10_26/frontier_closure/conditional/binary_sparse_minor_2.json <==
{
  "variables": [
    "t",
    "u",
    "v"
  ],
  "degrees": [
    7,
    9,
    11
  ],
  "monomial_factor": [
    4,
    1,
    3
  ],
  "scalar_denominator": "2",
  "positive_denominator_factors": {
    "Z": 3,
    "A": 2,
    "B": 1,
    "D": 1,
    "H": 1,
    "E": 1,
    "C": 2
  },
  "terms": {
    "7,7,9": "-1",
    "7,7,7": "1",
    "7,6,9": "-1",
    "7,6,7": "1",
    "7,5,9": "1",
    "7,5,7": "-1",
    "7,4,11": "-1",
    "7,4,9": "1",
    "6,9,5": "-8",
    "6,9,3": "8",
    "6,7,9": "-2",
    "6,7,7": "-14",
    "6,7,6": "1",
    "6,7,5": "24",
    "6,7,3": "-8",
    "6,6,9": "-1",
    "6,6,7": "1",
    "6,6,6": "1",
    "6,5,9": "1",
    "6,5,7": "15",
    "6,5,6": "-1",
    "6,5,5": "-16",
    "6,4,11": "-1",
    "6,4,8": "1",
    "6,4,7": "1",
    "6,3,9": "1",
    "6,3,7": "-1",
    "6,2,11": "-2",
    "6,2,9": "2",
    "5,9,3": "-16",
    "5,9,1": "16",
    "5,7,9": "-1",
    "5,7,7": "-12",
    "5,7,6": "1",
    "5,7,5": "-40",
    "5,7,4": "4",
    "5,7,3": "69",
    "5,7,1": "-16",
    "5,6,7": "-5",
    "5,6,5": "8",
    "5,6,4": "4",
    "5,6,3": "-3",
    "5,5,9": "-1",
    "5,5,7": "-7",
    "5,5,5": "61",
    "5,5,4": "-4",
    "5,5,3": "-53",
    "5,4,9": "-6",
    "5,4,7": "12",
    "5,4,6": "7",
    "5,4,5": "-6",
    "5,3,9": "2",
    "5,3,7": "19",
    "5,3,6": "-1",
    "5,3,5": "-21",
    "5,2,11": "-2",
    "5,2,9": "-2",
    "5,2,8": "2",
    "5,2,7": "4",
    "5,0,11": "-1",
    "5,0,9": "1",
    "4,9,3": "-8",
    "4,9,1": "8",
    "4,7,7": "-6",
    "4,7,5": "-34",
    "4,7,4": "5",
    "4,7,3": "-2",
    "4,7,2": "5",
    "4,7,1": "42",
    "4,6,7": "-1",
    "4,6,5": "-2",
    "4,6,4": "1",
    "4,6,3": "1",
    "4,6,2": "5",
    "4,6,1": "2",
    "4,5,9": "-1",
    "4,5,7": "-11",
    "4,5,6": "1",
    "4,5,5": "-5",
    "4,5,4": "-2",
    "4,5,3": "67",
    "4,5,2": "-5",
    "4,5,1": "-50",
    "4,4,9": "-1",
    "4,4,7": "-7",
    "4,4,6": "1",
    "4,4,5": "13",
    "4,4,4": "16",
    "4,4,3": "-5",
    "4,3,9": "1",
    "4,3,7": "17",
    "4,3,6": "-1",
    "4,3,5": "39",
    "4,3,4": "-3",
    "4,3,3": "-57",
    "4,2,9": "-9",
    "4,2,7": "9",
    "4,2,6": "10",
    "4,0,11": "-1",
    "4,0,9": "-3",
    "4,0,8": "1",
    "4,0,7": "4",
    "3,7,7": "-1",
    "3,7,5": "-12",
    "3,7,4": "1",
    "3,7,3": "-32",
    "3,7,2": "7",
    "3,7,1": "45",
    "3,7,0": "2",
    "3,6,5": "-2",
    "3,6,3": "-1",
    "3,6,2": "2",
    "3,6,1": "3",
    "3,6,0": "2",
    "3,5,7": "-4",
    "3,5,5": "-43",
    "3,5,4": "2",
    "3,5,3": "55",
    "3,5,2": "-4",
    "3,5,1": "-8",
    "3,5,0": "-2",
    "3,4,7": "-2",
    "3,4,5": "-4",
    "3,4,4": "4",
    "3,4,3": "1",
    "3,4,2": "15",
    "3,4,1": "5",
    "3,3,7": "5",
    "3,3,5": "55",
    "3,3,4": "-3",
    "3,3,3": "-23",
    "3,3,2": "-3",
    "3,3,1": "-37",
    "3,2,9": "-1",
    "3,2,7": "-8",
    "3,2,6": "1",
    "3,2,5": "7",
    "3,2,4": "18",
    "3,2,3": "2",
    "3,0,9": "-4",
    "3,0,7": "-2",
    "3,0,6": "4",
    "3,0,5": "6",
    "2,7,5": "-2",
    "2,7,3": "-10",
    "2,7,2": "2",
    "2,7,1": "12",
    "2,7,0": "3",
    "2,6,3": "-1",
    "2,6,1": "1",
    "2,6,0": "1",
    "2,5,5": "-19",
    "2,5,3": "-13",
    "2,5,2": "1",
    "2,5,1": "32",
    "2,5,0": "-2",
    "2,4,5": "-3",
    "2,4,3": "-4",
    "2,4,2": "5",
    "2,4,1": "7",
    "2,4,0": "5",
    "2,3,5": "21",
    "2,3,3": "23",
    "2,3,2": "-3",
    "2,3,1": "-44",
    "2,3,0": "-1",
    "2,2,7": "-1",
    "2,2,5": "-6",
    "2,2,4": "3",
    "2,2,3": "3",
    "2,2,2": "14",
    "2,2,1": "4",
    "2,0,7": "-6",
    "2,0,5": "2",
    "2,0,4": "6",
    "2,0,3": "4",
    "1,7,3": "-1",
    "1,7,1": "1",
    "1,7,0": "1",
    "1,5,5": "-2",
    "1,5,3": "-14",
    "1,5,1": "16",
    "1,4,3": "-2",
    "1,4,1": "2",
    "1,4,0": "2",
    "1,3,5": "2",
    "1,3,3": "15",
    "1,3,1": "-17",
    "1,3,0": "-1",
    "1,2,5": "-1",
    "1,2,3": "-4",
    "1,2,2": "3",
    "1,2,1": "5",
    "1,2,0": "4",
    "1,0,5": "-4",
    "1,0,3": "3",
    "1,0,2": "4",
    "1,0,1": "1",
    "0,5,3": "-2",
    "0,5,1": "2",
    "0,3,3": "2",
    "0,3,1": "-2",
    "0,2,3": "-1",
    "0,2,1": "1",
    "0,2,0": "1",
    "0,0,3": "-1",
    "0,0,1": "1",
    "0,0,0": "1"
  }
}


==> anc/closure_2026_10_26/frontier_closure/conditional/binary_sparse_minor_3.json <==
{
  "variables": [
    "t",
    "u",
    "v"
  ],
  "degrees": [
    11,
    11,
    17
  ],
  "monomial_factor": [
    6,
    1,
    3
  ],
  "scalar_denominator": "16",
  "positive_denominator_factors": {
    "Z": 4,
    "A": 3,
    "E": 1,
    "C": 2,
    "F": 1,
    "G": 1,
    "B": 1,
    "D": 1,
    "H": 2
  },
  "terms": {
    "11,9,13": "-3",
    "11,9,11": "6",
    "11,9,9": "-3",
    "11,8,13": "-3",
    "11,8,11": "6",
    "11,8,9": "-3",
    "11,7,13": "3",
    "11,7,11": "-6",
    "11,7,9": "3",
    "11,6,15": "-3",
    "11,6,13": "6",
    "11,6,11": "-3",
    "10,11,11": "-64",
    "10,11,9": "-24",
    "10,11,7": "112",
    "10,11,5": "-24",
    "10,9,13": "-100",
    "10,9,11": "18",
    "10,9,10": "3",
    "10,9,9": "224",
    "10,9,8": "-3",
    "10,9,7": "-166",
    "10,9,5": "24",
    "10,8,13": "-33",
    "10,8,11": "-4",
    "10,8,10": "3",
    "10,8,9": "43",
    "10,8,8": "-3",
    "10,8,7": "-6",
    "10,7,15": "-16",
    "10,7,13": "94",
    "10,7,11": "74",
    "10,7,10": "-3",
    "10,7,9": "-206",
    "10,7,8": "3",
    "10,7,7": "54",
    "10,6,15": "-49",
    "10,6,13": "-10",
    "10,6,12": "3",
    "10,6,11": "71",
    "10,6,10": "-3",
    "10,6,9": "-12",
    "10,5,15": "16",
    "10,5,13": "6",
    "10,5,11": "-28",
    "10,5,9": "6",
    "10,4,17": "-16",
    "10,4,15": "-9",
    "10,4,13": "34",
    "10,4,11": "-9",
    "9,11,11": "-96",
    "9,11,9": "-240",
    "9,11,8": "64",
    "9,11,7": "-32",
    "9,11,6": "64",
    "9,11,5": "464",
    "9,11,3": "-96",
    "9,9,13": "-170",
    "9,9,11": "-702",
    "9,9,10": "97",
    "9,9,9": "179",
    "9,9,8": "49",
    "9,9,7": "1340",
    "9,9,6": "-82",
    "9,9,5": "-743",
    "9,9,3": "96",
    "9,8,13": "-41",
    "9,8,11": "-98",
    "9,8,10": "30",
    "9,8,9": "104",
    "9,8,8": "52",
    "9,8,7": "26",
    "9,8,6": "-18",
    "9,8,5": "9",
    "9,7,15": "-56",
    "9,7,13": "-350",
    "9,7,12": "16",
    "9,7,11": "750",
    "9,7,10": "-75",
    "9,7,9": "805",
    "9,7,8": "-119",
    "9,7,7": "-1428",
    "9,7,6": "18",
    "9,7,5": "279",
    "9,6,15": "-81",
    "9,6,13": "-164",
    "9,6,12": "46",
    "9,6,11": "148",
    "9,6,10": "80",
    "9,6,9": "88",
    "9,6,8": "-30",
    "9,6,7": "9",
    "9,5,15": "40",
    "9,5,13": "517",
    "9,5,12": "-16",
    "9,5,11": "70",
    "9,5,10": "-22",
    "9,5,9": "-747",
    "9,5,8": "6",
    "9,5,7": "120",
    "9,4,17": "-40",
    "9,4,15": "-115",
    "9,4,14": "16",
    "9,4,13": "16",
    "9,4,12": "25",
    "9,4,11": "169",
    "9,4,10": "-9",
    "9,4,9": "-30",
    "9,3,15": "16",
    "9,3,13": "3",
    "9,3,11": "-22",
    "9,3,9": "3",
    "9,2,17": "-32",
    "9,2,15": "-9",
    "9,2,13": "50",
    "9,2,11": "-9",
    "8,11,11": "-32",
    "8,11,9": "-472",
    "8,11,8": "32",
    "8,11,7": "-288",
    "8,11,6": "288",
    "8,11,5": "424",
    "8,11,4": "256",
    "8,11,3": "464",
    "8,11,1": "-96",
    "8,9,13": "-84",
    "8,9,11": "-1432",
    "8,9,10": "73",
    "8,9,9": "-1400",
    "8,9,8": "707",
    "8,9,7": "1500",
    "8,9,6": "379",
    "8,9,5": "2324",
    "8,9,4": "-295",
    "8,9,3": "-1004",
    "8,9,1": "96",
    "8,8,13": "-11",
    "8,8,11": "-278",
    "8,8,10": "11",
    "8,8,9": "64",
    "8,8,8": "207",
    "8,8,7": "410",
    "8,8,6": "237",
    "8,8,5": "-197",
    "8,8,4": "-39",
    "8,8,3": "12",
    "8,7,15": "-72",
    "8,7,13": "-1040",
    "8,7,12": "40",
    "8,7,11": "-826",
    "8,7,10": "289",
    "8,7,9": "2584",
    "8,7,8": "-391",
    "8,7,7": "2066",
    "8,7,6": "-697",
    "8,7,5": "-3252",
    "8,7,4": "39",
    "8,7,3": "540",
    "8,6,15": "-43",
    "8,6,13": "-472",
    "8,6,12": "35",
    "8,6,11": "90",
    "8,6,10": "415",
    "8,6,9": "764",
    "8,6,8": "503",
    "8,6,7": "-399",
    "8,6,6": "-105",
    "8,6,5": "60",
    "8,5,15": "16",
    "8,5,13": "624",
    "8,5,12": "-24",
    "8,5,11": "2288",
    "8,5,10": "-343",
    "8,5,9": "-88",
    "8,5,8": "-351",
    "8,5,7": "-3344",
    "8,5,6": "30",
    "8,5,5": "504",
    "8,4,17": "-32",
    "8,4,15": "-275",
    "8,4,14": "24",
    "8,4,13": "-264",
    "8,4,12": "226",
    "8,4,11": "400",
    "8,4,10": "280",
    "8,4,9": "180",
    "8,4,8": "-66",
    "8,4,7": "-9",
    "8,3,15": "56",
    "8,3,13": "500",
    "8,3,12": "-16",
    "8,3,11": "2",
    "8,3,10": "-19",
    "8,3,9": "-624",
    "8,3,8": "3",
    "8,3,7": "66",
    "8,2,17": "-80",
    "8,2,15": "-147",
    "8,2,14": "32",
    "8,2,13": "50",
    "8,2,12": "41",
    "8,2,11": "213",
    "8,2,10": "-9",
    "8,2,9": "-36",
    "8,0,17": "-16",
    "8,0,15": "-3",
    "8,0,13": "22",
    "8,0,11": "-3",
    "7,11,9": "-320",
    "7,11,7": "-448",
    "7,11,6": "256",
    "7,11,5": "-96",
    "7,11,4": "512",
    "7,11,3": "896",
    "7,11,2": "256",
    "7,11,1": "-32",
    "7,9,13": "-11",
    "7,9,11": "-930",
    "7,9,10": "11",
    "7,9,9": "-3288",
    "7,9,8": "685",
    "7,9,7": "-804",
    "7,9,6": "1869",
    "7,9,5": "4595",
    "7,9,4": "831",
    "7,9,3": "754",
    "7,9,2": "-292",
    "7,9,1": "-316",
    "7,8,11": "-148",
    "7,8,9": "-424",
    "7,8,8": "126",
    "7,8,7": "498",
    "7,8,6": "576",
    "7,8,5": "344",
    "7,8,4": "422",
    "7,8,3": "-258",
    "7,8,2": "-36",
    "7,8,1": "-12",
    "7,7,15": "-40",
    "7,7,13": "-901",
    "7,7,12": "32",
    "7,7,11": "-4178",
    "7,7,10": "471",
    "7,7,9": "370",
    "7,7,8": "1153",
    "7,7,7": "6394",
    "7,7,6": "-743",
    "7,7,5": "419",
    "7,7,4": "-1397",
    "7,7,3": "-2412",
    "7,7,2": "36",
    "7,7,1": "348",
    "7,6,15": "-8",
    "7,6,13": "-354",
    "7,6,12": "8",
    "7,6,11": "-846",
    "7,6,10": "322",
    "7,6,9": "1250",
    "7,6,8": "1546",
    "7,6,7": "1000",
    "7,6,6": "1348",
    "7,6,5": "-1060",
    "7,6,4": "-168",
    "7,6,3": "18",
    "7,5,15": "-32",
    "7,5,13": "-242",
    "7,5,12": "8",
    "7,5,11": "3328",
    "7,5,10": "-233",
    "7,5,9": "4202",
    "7,5,8": "-1619",
    "7,5,7": "-2866",
    "7,5,6": "-1394",
    "7,5,5": "-5152",
    "7,5,4": "54",
    "7,5,3": "762",
    "7,4,17": "-8",
    "7,4,15": "-249",
    "7,4,14": "8",
    "7,4,13": "-828",
    "7,4,12": "257",
    "7,4,11": "98",
    "7,4,10": "1191",
    "7,4,9": "1255",
    "7,4,8": "1159",
    "7,4,7": "-295",
    "7,4,6": "-183",
    "7,4,5": "27",
    "7,3,15": "72",
    "7,3,13": "1154",
    "7,3,12": "-40",
    "7,3,11": "1780",
    "7,3,10": "-249",
    "7,3,9": "-964",
    "7,3,8": "-219",
    "7,3,7": "-2276",
    "7,3,6": "12",
    "7,3,5": "234",
    "7,2,17": "-64",
    "7,2,15": "-387",
    "7,2,14": "48",
    "7,2,13": "-360",
    "7,2,12": "282",
    "7,2,11": "435",
    "7,2,10": "300",
    "7,2,9": "430",
    "7,2,8": "-54",
    "7,2,7": "-54",
    "7,0,17": "-40",
    "7,0,15": "-81",
    "7,0,14": "16",
    "7,0,13": "27",
    "7,0,12": "19",
    "7,0,11": "109",
    "7,0,10": "-3",
    "7,0,9": "-15",
    "6,11,9": "-64",
    "6,11,7": "-496",
    "6,11,6": "64",
    "6,11,5": "104",
    "6,11,4": "448",
    "6,11,3": "256",
    "6,11,2": "384",
    "6,11,1": "200",
    "6,9,11": "-234",
    "6,9,9": "-2820",
    "6,9,8": "212",
    "6,9,7": "-1980",
    "6,9,6": "2044",
    "6,9,5": "1296",
    "6,9,4": "2458",
    "6,9,3": "4150",
    "6,9,2": "482",
    "6,9,1": "-412",
    "6,9,0": "-12",
    "6,8,11": "-22",
    "6,8,9": "-420",
    "6,8,8": "22",
    "6,8,7": "-22",
    "6,8,6": "412",
    "6,8,5": "608",
    "6,8,4": "788",
    "6,8,3": "-128",
    "6,8,2": "262",
    "6,8,1": "-16",
    "6,8,0": "-12",
    "6,7,15": "-8",
    "6,7,13": "-382",
    "6,7,12": "8",
    "6,7,11": "-4130",
    "6,7,10": "278",
    "6,7,9": "-5058",
    "6,7,8": "2042",
    "6,7,7": "3138",
    "6,7,6": "2060",
    "6,7,5": "8912",
    "6,7,4": "-868",
    "6,7,3": "-2312",
    "6,7,2": "-908",
    "6,7,1": "-160",
    "6,7,0": "12",
    "6,6,13": "-102",
    "6,6,11": "-930",
    "6,6,10": "94",
    "6,6,9": "-108",
    "6,6,8": "1210",
    "6,6,7": "2158",
    "6,6,6": "3000",
    "6,6,5": "-182",
    "6,6,4": "1662",
    "6,6,3": "-800",
    "6,6,2": "-126",
    "6,6,1": "-36",
    "6,5,15": "-32",
    "6,5,13": "-590",
    "6,5,12": "24",
    "6,5,10": "75",
    "6,5,9": "6372",
    "6,5,8": "-1243",
    "6,5,7": "3856",
    "6,5,6": "-3482",
    "6,5,5": "-7602",
    "6,5,4": "-2056",
    "6,5,3": "-2376",
    "6,5,2": "42",
    "6,5,1": "372",
    "6,4,15": "-88",
    "6,4,13": "-802",
    "6,4,12": "96",
    "6,4,11": "-1056",
    "6,4,10": "1154",
    "6,4,9": "1407",
    "6,4,8": "3232",
    "6,4,7": "1274",
    "6,4,6": "2305",
    "6,4,5": "-711",
    "6,4,4": "-243",
    "6,4,3": "-24",
    "6,3,15": "40",
    "6,3,13": "972",
    "6,3,12": "-32",
    "6,3,11": "4364",
    "6,3,10": "-353",
    "6,3,9": "1570",
    "6,3,8": "-1011",
    "6,3,7": "-4518",
    "6,3,6": "-686",
    "6,3,5": "-2710",
    "6,3,4": "18",
    "6,3,3": "282",
    "6,2,17": "-16",
    "6,2,15": "-361",
    "6,2,14": "16",
    "6,2,13": "-884",
    "6,2,12": "345",
    "6,2,11": "-517",
    "6,2,10": "1065",
    "6,2,9": "1140",
    "6,2,8": "892",
    "6,2,7": "692",
    "6,2,6": "-126",
    "6,2,5": "-54",
    "6,0,17": "-32",
    "6,0,15": "-193",
    "6,0,14": "24",
    "6,0,13": "-147",
    "6,0,12": "102",
    "6,0,11": "187",
    "6,0,10": "97",
    "6,0,9": "215",
    "6,0,8": "-15",
    "6,0,7": "-30",
    "5,11,7": "-224",
    "5,11,5": "176",
    "5,11,4": "192",
    "5,11,3": "-128",
    "5,11,2": "192",
    "5,11,1": "176",
    "5,9,11": "-22",
    "5,9,9": "-1045",
    "5,9,8": "22",
    "5,9,7": "-1964",
    "5,9,6": "882",
    "5,9,5": "-132",
    "5,9,4": "2356",
    "5,9,3": "2670",
    "5,9,2": "1428",
    "5,9,1": "493",
    "5,9,0": "-16",
    "5,8,9": "-129",
    "5,8,7": "-246",
    "5,8,6": "118",
    "5,8,5": "164",
    "5,8,4": "512",
    "5,8,3": "190",
    "5,8,2": "462",
    "5,8,1": "21",
    "5,8,0": "-4",
    "5,7,13": "-88",
    "5,7,11": "-1822",
    "5,7,10": "80",
    "5,7,9": "-6511",
    "5,7,8": "1218",
    "5,7,7": "-902",
    "5,7,6": "3750",
    "5,7,5": "6182",
    "5,7,4": "2060",
    "5,7,3": "4072",
    "5,7,2": "-648",
    "5,7,1": "-931",
    "5,7,0": "4",
    "5,6,13": "-8",
    "5,6,11": "-375",
    "5,6,10": "8",
    "5,6,9": "-860",
    "5,6,8": "408",
    "5,6,7": "1108",
    "5,6,6": "2220",
    "5,6,5": "1094",
    "5,6,4": "3082",
    "5,6,3": "-917",
    "5,6,2": "766",
    "5,6,1": "-42",
    "5,6,0": "-36",
    "5,5,15": "-8",
    "5,5,13": "-283",
    "5,5,12": "8",
    "5,5,11": "-2198",
    "5,5,10": "115",
    "5,5,9": "2413",
    "5,5,8": "-15",
    "5,5,7": "5414",
    "5,5,6": "-2758",
    "5,5,5": "147",
    "5,5,4": "-3818",
    "5,5,3": "-5636",
    "5,5,2": "-984",
    "5,5,1": "151",
    "5,5,0": "12",
    "5,4,15": "-8",
    "5,4,13": "-324",
    "5,4,12": "8",
    "5,4,11": "-1284",
    "5,4,10": "452",
    "5,4,9": "74",
    "5,4,8": "2790",
    "5,4,7": "2106",
    "5,4,6": "4936",
    "5,4,5": "-117",
    "5,4,4": "2210",
    "5,4,3": "-408",
    "5,4,2": "-156",
    "5,4,1": "-39",
    "5,3,15": "8",
    "5,3,13": "371",
    "5,3,12": "-8",
    "5,3,11": "4042",
    "5,3,10": "-195",
    "5,3,9": "5143",
    "5,3,8": "-1225",
    "5,3,7": "-2324",
    "5,3,6": "-1874",
    "5,3,5": "-6373",
    "5,3,4": "-790",
    "5,3,3": "-978",
    "5,3,2": "12",
    "5,3,1": "111",
    "5,2,15": "-120",
    "5,2,13": "-778",
    "5,2,12": "128",
    "5,2,11": "-1564",
    "5,2,10": "1058",
    "5,2,9": "-72",
    "5,2,8": "2194",
    "5,2,7": "1895",
    "5,2,6": "1340",
    "5,2,5": "684",
    "5,2,4": "-144",
    "5,2,3": "-45",
    "5,0,17": "-8",
    "5,0,15": "-155",
    "5,0,14": "8",
    "5,0,13": "-367",
    "5,0,12": "123",
    "5,0,11": "-75",
    "5,0,10": "275",
    "5,0,9": "425",
    "5,0,8": "200",
    "5,0,7": "210",
    "5,0,6": "-30",
    "5,0,5": "-30",
    "4,11,7": "-32",
    "4,11,5": "40",
    "4,11,4": "32",
    "4,11,3": "-48",
    "4,11,2": "32",
    "4,11,1": "40",
    "4,9,9": "-172",
    "4,9,7": "-996",
    "4,9,6": "161",
    "4,9,5": "232",
    "4,9,4": "1087",
    "4,9,3": "140",
    "4,9,2": "1067",
    "4,9,1": "796",
    "4,9,0": "21",
    "4,8,9": "-11",
    "4,8,7": "-126",
    "4,8,6": "11",
    "4,8,5": "-20",
    "4,8,4": "159",
    "4,8,3": "110",
    "4,8,2": "221",
    "4,8,1": "47",
    "4,8,0": "25",
    "4,7,13": "-8",
    "4,7,11": "-414",
    "4,7,10": "8",
    "4,7,9": "-3504",
    "4,7,8": "350",
    "4,7,7": "-2258",
    "4,7,6": "2445",
    "4,7,5": "1346",
    "4,7,4": "3153",
    "4,7,3": "4984",
    "4,7,2": "859",
    "4,7,1": "-146",
    "4,7,0": "-31",
    "4,6,11": "-51",
    "4,6,9": "-540",
    "4,6,8": "51",
    "4,6,7": "198",
    "4,6,6": "805",
    "4,6,5": "536",
    "4,6,4": "1945",
    "4,6,3": "-211",
    "4,6,2": "1381",
    "4,6,1": "68",
    "4,6,0": "-6",
    "4,5,13": "-48",
    "4,5,11": "-1356",
    "4,5,10": "32",
    "4,5,9": "-1532",
    "4,5,8": "286",
    "4,5,7": "2448",
    "4,5,6": "-724",
    "4,5,5": "3272",
    "4,5,4": "-2634",
    "4,5,3": "-2036",
    "4,5,2": "-1655",
    "4,5,1": "-748",
    "4,5,0": "7",
    "4,4,13": "-40",
    "4,4,11": "-675",
    "4,4,10": "56",
    "4,4,9": "-408",
    "4,4,8": "1146",
    "4,4,7": "1008",
    "4,4,6": "3714",
    "4,4,5": "583",
    "4,4,4": "4088",
    "4,4,3": "-431",
    "4,4,2": "811",
    "4,4,1": "-37",
    "4,4,0": "-39",
    "4,3,13": "56",
    "4,3,11": "1770",
    "4,3,10": "-40",
    "4,3,9": "5208",
    "4,3,8": "-636",
    "4,3,7": "838",
    "4,3,6": "-1882",
    "4,3,5": "-4890",
    "4,3,4": "-1638",
    "4,3,3": "-3040",
    "4,3,2": "-303",
    "4,3,1": "58",
    "4,3,0": "3",
    "4,2,15": "-8",
    "4,2,13": "-278",
    "4,2,12": "8",
    "4,2,11": "-1228",
    "4,2,10": "406",
    "4,2,9": "-1576",
    "4,2,8": "1768",
    "4,2,7": "1015",
    "4,2,6": "2606",
    "4,2,5": "1846",
    "4,2,4": "1005",
    "4,2,3": "247",
    "4,2,2": "-81",
    "4,2,1": "-18",
    "4,0,15": "-40",
    "4,0,13": "-295",
    "4,0,12": "40",
    "4,0,11": "-340",
    "4,0,10": "255",
    "4,0,9": "115",
    "4,0,8": "405",
    "4,0,7": "475",
    "4,0,6": "210",
    "4,0,5": "100",
    "4,0,4": "-30",
    "4,0,3": "-15",
    "3,9,9": "-11",
    "3,9,7": "-236",
    "3,9,6": "11",
    "3,9,5": "203",
    "3,9,4": "245",
    "3,9,3": "-326",
    "3,9,2": "305",
    "3,9,1": "370",
    "3,9,0": "47",
    "3,8,7": "-22",
    "3,8,5": "7",
    "3,8,4": "22",
    "3,8,3": "-12",
    "3,8,2": "20",
    "3,8,1": "27",
    "3,8,0": "22",
    "3,7,11": "-40",
    "3,7,9": "-987",
    "3,7,8": "40",
    "3,7,7": "-1498",
    "3,7,6": "815",
    "3,7,5": "311",
    "3,7,4": "1889",
    "3,7,3": "1620",
    "3,7,2": "1181",
    "3,7,1": "594",
    "3,7,0": "-21",
    "3,6,9": "-126",
    "3,6,7": "-81",
    "3,6,6": "140",
    "3,6,5": "92",
    "3,6,4": "620",
    "3,6,3": "-13",
    "3,6,2": "686",
    "3,6,1": "128",
    "3,6,0": "74",
    "3,5,11": "-320",
    "3,5,9": "-1500",
    "3,5,8": "104",
    "3,5,7": "10",
    "3,5,6": "72",
    "3,5,5": "1306",
    "3,5,4": "-828",
    "3,5,3": "1246",
    "3,5,2": "-937",
    "3,5,1": "-742",
    "3,5,0": "-27",
    "3,4,11": "-139",
    "3,4,9": "-339",
    "3,4,8": "195",
    "3,4,7": "468",
    "3,4,6": "1507",
    "3,4,5": "189",
    "3,4,4": "2543",
    "3,4,3": "-259",
    "3,4,2": "1481",
    "3,4,1": "80",
    "3,4,0": "2",
    "3,3,11": "360",
    "3,3,9": "2498",
    "3,3,8": "-144",
    "3,3,7": "1724",
    "3,3,6": "-898",
    "3,3,5": "-1820",
    "3,3,4": "-1306",
    "3,3,3": "-2540",
    "3,3,2": "-549",
    "3,3,1": "-222",
    "3,3,0": "1",
    "3,2,13": "-24",
    "3,2,11": "-442",
    "3,2,10": "40",
    "3,2,9": "-1214",
    "3,2,8": "664",
    "3,2,7": "-427",
    "3,2,6": "1656",
    "3,2,5": "1364",
    "3,2,4": "1706",
    "3,2,3": "755",
    "3,2,2": "304",
    "3,2,1": "-12",
    "3,2,0": "-18",
    "3,0,13": "-80",
    "3,0,11": "-270",
    "3,0,10": "80",
    "3,0,9": "-150",
    "3,0,8": "270",
    "3,0,7": "209",
    "3,0,6": "350",
    "3,0,5": "277",
    "3,0,4": "115",
    "3,0,3": "17",
    "3,0,2": "-15",
    "3,0,1": "-3",
    "2,9,7": "-22",
    "2,9,5": "52",
    "2,9,4": "22",
    "2,9,3": "-102",
    "2,9,2": "15",
    "2,9,1": "72",
    "2,9,0": "27",
    "2,8,5": "5",
    "2,8,3": "-10",
    "2,8,2": "-5",
    "2,8,1": "5",
    "2,8,0": "5",
    "2,7,9": "-144",
    "2,7,7": "-528",
    "2,7,6": "136",
    "2,7,5": "272",
    "2,7,4": "620",
    "2,7,3": "-16",
    "2,7,2": "517",
    "2,7,1": "416",
    "2,7,0": "7",
    "2,6,9": "-8",
    "2,6,7": "-57",
    "2,6,6": "8",
    "2,6,5": "42",
    "2,6,4": "111",
    "2,6,3": "-41",
    "2,6,2": "99",
    "2,6,1": "64",
    "2,6,0": "54",
    "2,5,11": "-24",
    "2,5,9": "-430",
    "2,5,8": "8",
    "2,5,7": "-416",
    "2,5,6": "72",
    "2,5,5": "122",
    "2,5,4": "-134",
    "2,5,3": "988",
    "2,5,2": "-191",
    "2,5,1": "-240",
    "2,5,0": "-27",
    "2,4,11": "-8",
    "2,4,9": "-99",
    "2,4,8": "8",
    "2,4,7": "147",
    "2,4,6": "313",
    "2,4,5": "75",
    "2,4,4": "861",
    "2,4,3": "-235",
    "2,4,2": "740",
    "2,4,1": "120",
    "2,4,0": "78",
    "2,3,11": "24",
    "2,3,9": "574",
    "2,3,8": "-8",
    "2,3,7": "966",
    "2,3,6": "-208",
    "2,3,5": "-446",
    "2,3,4": "-508",
    "2,3,3": "-870",
    "2,3,2": "-341",
    "2,3,1": "-248",
    "2,3,0": "-7",
    "2,2,11": "-48",
    "2,2,9": "-440",
    "2,2,8": "80",
    "2,2,7": "-431",
    "2,2,6": "556",
    "2,2,5": "286",
    "2,2,4": "813",
    "2,2,3": "593",
    "2,2,2": "513",
    "2,2,1": "40",
    "2,2,0": "6",
    "2,0,11": "-80",
    "2,0,9": "-110",
    "2,0,8": "80",
    "2,0,7": "-25",
    "2,0,6": "150",
    "2,0,5": "139",
    "2,0,4": "176",
    "2,0,3": "77",
    "2,0,2": "29",
    "2,0,1": "-1",
    "2,0,0": "-3",
    "1,9,5": "5",
    "1,9,3": "-10",
    "1,9,2": "-5",
    "1,9,1": "5",
    "1,9,0": "5",
    "1,7,9": "-8",
    "1,7,7": "-102",
    "1,7,6": "8",
    "1,7,5": "97",
    "1,7,4": "112",
    "1,7,3": "-96",
    "1,7,2": "99",
    "1,7,1": "109",
    "1,7,0": "5",
    "1,6,7": "-8",
    "1,6,5": "10",
    "1,6,4": "8",
    "1,6,3": "-12",
    "1,6,2": "-2",
    "1,6,1": "10",
    "1,6,0": "10",
    "1,5,9": "-40",
    "1,5,7": "-150",
    "1,5,6": "8",
    "1,5,5": "-5",
    "1,5,4": "-8",
    "1,5,3": "220",
    "1,5,2": "-11",
    "1,5,1": "-25",
    "1,5,0": "-5",
    "1,4,9": "-8",
    "1,4,7": "13",
    "1,4,6": "24",
    "1,4,5": "45",
    "1,4,4": "177",
    "1,4,3": "-97",
    "1,4,2": "141",
    "1,4,1": "47",
    "1,4,0": "42",
    "1,3,9": "48",
    "1,3,7": "252",
    "1,3,6": "-16",
    "1,3,5": "-97",
    "1,3,4": "-104",
    "1,3,3": "-114",
    "1,3,2": "-83",
    "1,3,1": "-89",
    "1,3,0": "-5",
    "1,2,9": "-56",
    "1,2,7": "-162",
    "1,2,6": "72",
    "1,2,5": "40",
    "1,2,4": "200",
    "1,2,3": "134",
    "1,2,2": "174",
    "1,2,1": "44",
    "1,2,0": "34",
    "1,0,9": "-40",
    "1,0,7": "-7",
    "1,0,6": "40",
    "1,0,5": "-3",
    "1,0,4": "39",
    "1,0,3": "43",
    "1,0,2": "47",
    "1,0,1": "7",
    "1,0,0": "2",
    "0,7,7": "-8",
    "0,7,5": "10",
    "0,7,4": "8",
    "0,7,3": "-12",
    "0,7,2": "8",
    "0,7,1": "10",
    "0,5,7": "-16",
    "0,5,3": "16",
    "0,4,5": "5",
    "0,4,4": "16",
    "0,4,3": "-10",
    "0,4,2": "11",
    "0,4,1": "5",
    "0,4,0": "5",
    "0,3,7": "24",
    "0,3,5": "-10",
    "0,3,4": "-8",
    "0,3,3": "-4",
    "0,3,2": "-8",
    "0,3,1": "-10",
    "0,2,7": "-24",
    "0,2,5": "10",
    "0,2,4": "24",
    "0,2,3": "4",
    "0,2,2": "14",
    "0,2,1": "10",
    "0,2,0": "10",
    "0,0,7": "-8",
    "0,0,5": "5",
    "0,0,4": "8",
    "0,0,3": "-2",
    "0,0,2": "3",
    "0,0,1": "5",
    "0,0,0": "5"
  }
}


==> anc/closure_2026_10_26/frontier_closure/conditional/binary_subdivision_report.json <==
{
  "2": {
    "status": "PASS",
    "visited": 5,
    "positive_cells": 3,
    "max_depth": 2,
    "leaves": [
      {
        "path": [
          [
            1,
            0
          ]
        ],
        "minimum": "31294771200",
        "positive": 960,
        "denominator": "31294771200",
        "corners": [
          [
            [
              0,
              0,
              0
            ],
            "31294771200"
          ],
          [
            [
              0,
              0,
              11
            ],
            "31294771200"
          ],
          [
            [
              0,
              9,
              0
            ],
            "39118464000"
          ],
          [
            [
              0,
              9,
              11
            ],
            "39118464000"
          ],
          [
            [
              7,
              0,
              0
            ],
            "31294771200"
          ],
          [
            [
              7,
              0,
              11
            ],
            "500716339200"
          ],
          [
            [
              7,
              9,
              0
            ],
            "75303043200"
          ],
          [
            [
              7,
              9,
              11
            ],
            "985785292800"
          ]
        ]
      },
      {
        "path": [
          [
            1,
            1
          ],
          [
            2,
            0
          ]
        ],
        "minimum": "2823933127680",
        "positive": 960,
        "denominator": "64091691417600",
        "corners": [
          [
            [
              0,
              0,
              0
            ],
            "80114614272000"
          ],
          [
            [
              0,
              0,
              11
            ],
            "105651147571200"
          ],
          [
            [
              0,
              9,
              0
            ],
            "128183382835200"
          ],
          [
            [
              0,
              9,
              11
            ],
            "176252151398400"
          ],
          [
            [
              7,
              0,
              0
            ],
            "154220632473600"
          ],
          [
            [
              7,
              0,
              11
            ],
            "180340030886400"
          ],
          [
            [
              7,
              9,
              0
            ],
            "1025467062681600"
          ],
          [
            [
              7,
              9,
              11
            ],
            "3002044811673600"
          ]
        ]
      },
      {
        "path": [
          [
            1,
            1
          ],
          [
            2,
            1
          ]
        ],
        "minimum": "72411024470400",
        "positive": 960,
        "denominator": "64091691417600",
        "corners": [
          [
            [
              0,
              0,
              0
            ],
            "105651147571200"
          ],
          [
            [
              0,
              0,
              11
            ],
            "80114614272000"
          ],
          [
            [
              0,
              9,
              0
            ],
            "176252151398400"
          ],
          [
            [
              0,
              9,
              11
            ],
            "128183382835200"
          ],
          [
            [
              7,
              0,
              0
            ],
            "180340030886400"
          ],
          [
            [
              7,
              0,
              11
            ],
            "2018888279654400"
          ],
          [
            [
              7,
              9,
              0
            ],
            "3002044811673600"
          ],
          [
            [
              7,
              9,
              11
            ],
            "9229203564134400"
          ]
        ]
      }
    ],
    "failed": []
  },
  "3": {
    "status": "PASS",
    "visited": 7,
    "positive_cells": 4,
    "max_depth": 3,
    "leaves": [
      {
        "path": [
          [
            1,
            0
          ]
        ],
        "minimum": "29754790281216000",
        "positive": 2592,
        "denominator": "7438697570304000",
        "corners": [
          [
            [
              0,
              0,
              0
            ],
            "37193487851520000"
          ],
          [
            [
              0,
              0,
              17
            ],
            "119019161124864000"
          ],
          [
            [
              0,
              11,
              0
            ],
            "58114824768000000"
          ],
          [
            [
              0,
              11,
              17
            ],
            "209213369164800000"
          ],
          [
            [
              11,
              0,
              0
            ],
            "29754790281216000"
          ],
          [
            [
              11,
              0,
              17
            ],
            "22851678935973888000"
          ],
          [
            [
              11,
              11,
              0
            ],
            "125295562199808000"
          ],
          [
            [
              11,
              11,
              17
            ],
            "61625890021183488000"
          ]
        ]
      },
      {
        "path": [
          [
            1,
            1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        "minimum": "9342752961836162576547840",
        "positive": 2592,
        "denominator": "1996810174330646298624000",
        "corners": [
          [
            [
              0,
              0,
              0
            ],
            "15600079486958174208000000"
          ],
          [
            [
              0,
              0,
              17
            ],
            "26910137115002850508800000"
          ],
          [
            [
              0,
              11,
              0
            ],
            "24375124198372147200000000"
          ],
          [
            [
              0,
              11,
              17
            ],
            "42452782715568610344960000"
          ],
          [
            [
              11,
              0,
              0
            ],
            "33633771373881823592448000"
          ],
          [
            [
              11,
              0,
              17
            ],
            "194032074782865572757504000"
          ],
          [
            [
              11,
              11,
              0
            ],
            "119547126315000740708352000"
          ],
          [
            [
              11,
              11,
              17
            ],
            "404963484854142808129536000"
          ]
        ]
      },
      {
        "path": [
          [
            1,
            1
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        "minimum": "24375124198372147200000000",
        "positive": 2592,
        "denominator": "1996810174330646298624000",
        "corners": [
          [
            [
              0,
              0,
              0
            ],
            "24375124198372147200000000"
          ],
          [
            [
              0,
              0,
              17
            ],
            "42452782715568610344960000"
          ],
          [
            [
              0,
              11,
              0
            ],
            "39936203486612925972480000"
          ],
          [
            [
              0,
              11,
              17
            ],
            "78624400614269198008320000"
          ],
          [
            [
              11,
              0,
              0
            ],
            "119547126315000740708352000"
          ],
          [
            [
              11,
              0,
              17
            ],
            "404963484854142808129536000"
          ],
          [
            [
              11,
              11,
              0
            ],
            "511183404628645452447744000"
          ],
          [
            [
              11,
              11,
              17
            ],
            "8909495946482257886183424000"
          ]
        ]
      },
      {
        "path": [
          [
            1,
            1
          ],
          [
            2,
            1
          ]
        ],
        "minimum": "13139715388184985600000",
        "positive": 2592,
        "denominator": "975004967934885888000",
        "corners": [
          [
            [
              0,
              0,
              0
            ],
            "13139715388184985600000"
          ],
          [
            [
              0,
              0,
              17
            ],
            "27422014723168665600000"
          ],
          [
            [
              0,
              11,
              0
            ],
            "38390820612436131840000"
          ],
          [
            [
              0,
              11,
              17
            ],
            "93600476921749045248000"
          ],
          [
            [
              11,
              0,
              0
            ],
            "94742224015071080448000"
          ],
          [
            [
              11,
              0,
              17
            ],
            "8077428656856562139136000"
          ],
          [
            [
              11,
              11,
              0
            ],
            "4350339817618289983488000"
          ],
          [
            [
              11,
              11,
              17
            ],
            "85363634952635129266176000"
          ]
        ]
      }
    ],
    "failed": []
  }
}


==> anc/closure_2026_10_26/frontier_closure/conditional/build_new_leaf_certificate.py <==
import sympy as S,json
from pathlib import Path
t,u,v=S.symbols('t u v');a=t/(1+t);b=t/(1+2*t);s=t*v*v;Z=1+t+s;q=s/(1+s);p=t/Z;h=s/Z;eta=2*a/(2*a+1-q);W=(t+eta)/Z;T=p*(h+2*a*q);B=W*a*v/(2*(1-v*v));C=W*2*b*(1-v)/(1+v)+eta*h
A=S.factor(S.cancel(B-q*T));D=S.factor(S.cancel(B+C+p*p-2*a*p));E=S.factor(S.cancel(T-B))
mins=[A,S.factor(S.cancel(A*D-E*E))]
for n,e in enumerate(mins,1):
 num,den=S.fraction(e)
 # Normalize denominator positive on t>0,0<v<1 by replacingv-1 with1-v.
 sign=S.sign(den.subs({t:S.Rational(1,2),v:S.Rational(1,2)}));num*=sign;den*=sign
 po=S.Poly(num,t,u,v,domain=S.QQ);exps=[min(e[j] for e,c in po.terms()) for j in range(3)];po=po.exquo(S.Poly(t**exps[0]*u**exps[1]*v**exps[2],t,u,v));dd,po=po.clear_denoms(convert=True)
 ob={'variables':['t','u','v'],'degrees':po.degree_list(),'monomial_factor':exps,'scalar_denominator':str(dd),'positive_denominator':str(S.factor(den)),'terms':{','.join(map(str,e)):str(c) for e,c in po.terms()}}
 Path(f'frontier_closure/conditional/new_leaf_sparse_minor_{n}.json').write_text(json.dumps(ob,indent=2)+'\n')
 print(n,po.degree_list(),len(po.terms()),exps,S.factor(den),flush=True)


==> anc/closure_2026_10_26/frontier_closure/conditional/convert_binary_bernstein.py <==
import json, math,itertools
from pathlib import Path
import numpy as np
base=Path(__file__).parent
report={}
for n in [1,2,3]:
 obj=json.loads((base/f'binary_sparse_minor_{n}.json').read_text());deg=obj['degrees'];arr=np.zeros(tuple(d+1 for d in deg),dtype=object)
 for e,c in obj['terms'].items():arr[tuple(map(int,e.split(',')))]=int(c)
 original=arr.copy();den=1
 for ax,d in enumerate(deg):
  L=math.lcm(*(math.comb(d,j) for j in range(d+1)));den*=L
  moved=np.moveaxis(arr,ax,0);out=np.zeros_like(moved)
  for k in range(d+1):
   for j in range(k+1):out[k]+=moved[j]*(math.comb(k,j)*(L//math.comb(d,j)))
  arr=np.moveaxis(out,0,ax)
 neg=[(idx,str(arr[idx])) for idx in np.ndindex(arr.shape) if arr[idx]<0];pos=[arr[idx] for idx in np.ndindex(arr.shape) if arr[idx]>0]
 report[n]={'degrees':deg,'denominator':str(den),'positive':len(pos),'negative':len(neg),'minimum_numerator':str(min(pos)) if pos else None,'negative_entries':neg}
 print(n,{k:v for k,v in report[n].items() if k!='negative_entries'},'firstneg',neg[:3],flush=True)
 # Invert exact tensor conversion.
 inv=arr.copy()
 for ax,d in enumerate(deg):
  moved=np.moveaxis(inv,ax,0);out=np.zeros_like(moved)
  for j in range(d+1):
   for k in range(j+1):out[j]+=moved[k]*(((-1)**(j-k))*math.comb(d,j)*math.comb(j,k))
  inv=np.moveaxis(out,0,ax)
 assert np.array_equal(inv,original*den)
 report[n]['inverse_pass']=True
 (base/f'binary_bernstein_minor_{n}.json').write_text(json.dumps({'degrees':deg,'denominator':str(den),'entries':{','.join(map(str,idx)):str(arr[idx]) for idx in np.ndindex(arr.shape) if arr[idx]}},indent=2)+'\n')
(base/'binary_bernstein_report.json').write_text(json.dumps(report,indent=2)+'\n')


==> anc/closure_2026_10_26/frontier_closure/conditional/new_leaf_sparse_minor_1.json <==
{
  "variables": [
    "t",
    "u",
    "v"
  ],
  "degrees": [
    5,
    0,
    9
  ],
  "monomial_factor": [
    2,
    0,
    1
  ],
  "scalar_denominator": "1",
  "positive_denominator": "-2*(t + 1)*(v - 1)*(v + 1)*(t*v**2 + 1)**2*(t*v**2 + t + 1)**2*(2*t**2*v**2 + 3*t + 1)",
  "terms": {
    "5,0,9": "12",
    "5,0,8": "2",
    "5,0,7": "-4",
    "5,0,6": "2",
    "5,0,5": "-8",
    "4,0,9": "4",
    "4,0,8": "2",
    "4,0,7": "26",
    "4,0,6": "11",
    "4,0,5": "-18",
    "4,0,4": "7",
    "4,0,3": "-12",
    "3,0,7": "16",
    "3,0,6": "9",
    "3,0,5": "6",
    "3,0,4": "22",
    "3,0,3": "-22",
    "3,0,2": "8",
    "2,0,7": "2",
    "2,0,5": "10",
    "2,0,4": "15",
    "2,0,3": "-12",
    "2,0,2": "19",
    "2,0,0": "3",
    "1,0,5": "2",
    "1,0,3": "-2",
    "1,0,2": "11",
    "1,0,0": "6",
    "0,0,0": "3"
  }
}


==> anc/closure_2026_10_26/frontier_closure/conditional/new_leaf_sparse_minor_2.json <==
{
  "variables": [
    "t",
    "u",
    "v"
  ],
  "degrees": [
    7,
    0,
    14
  ],
  "monomial_factor": [
    4,
    0,
    1
  ],
  "scalar_denominator": "1",
  "positive_denominator": "-2*(t + 1)*(2*t + 1)*(v - 1)*(v + 1)**2*(t*v**2 + 1)**2*(t*v**2 + t + 1)**3*(2*t**2*v**2 + 3*t + 1)**2",
  "terms": {
    "7,0,14": "48",
    "7,0,13": "56",
    "7,0,12": "-8",
    "7,0,11": "88",
    "7,0,10": "-8",
    "7,0,9": "-64",
    "7,0,8": "16",
    "7,0,7": "-64",
    "6,0,14": "40",
    "6,0,13": "52",
    "6,0,12": "132",
    "6,0,11": "300",
    "6,0,10": "-12",
    "6,0,9": "256",
    "6,0,8": "96",
    "6,0,7": "-320",
    "6,0,6": "80",
    "6,0,5": "-192",
    "5,0,14": "8",
    "5,0,13": "12",
    "5,0,12": "152",
    "5,0,11": "246",
    "5,0,10": "102",
    "5,0,9": "674",
    "5,0,8": "174",
    "5,0,7": "28",
    "5,0,6": "392",
    "5,0,5": "-616",
    "5,0,4": "132",
    "5,0,3": "-144",
    "4,0,12": "48",
    "4,0,11": "70",
    "4,0,10": "166",
    "4,0,9": "480",
    "4,0,8": "94",
    "4,0,7": "607",
    "4,0,6": "599",
    "4,0,5": "-557",
    "4,0,4": "493",
    "4,0,3": "-444",
    "4,0,2": "72",
    "3,0,12": "4",
    "3,0,11": "4",
    "3,0,10": "68",
    "3,0,9": "134",
    "3,0,8": "60",
    "3,0,7": "476",
    "3,0,6": "290",
    "3,0,5": "-35",
    "3,0,4": "671",
    "3,0,3": "-558",
    "3,0,2": "236",
    "3,0,1": "-36",
    "2,0,10": "8",
    "2,0,9": "8",
    "2,0,8": "34",
    "2,0,7": "135",
    "2,0,6": "29",
    "2,0,5": "161",
    "2,0,4": "323",
    "2,0,3": "-310",
    "2,0,2": "300",
    "2,0,1": "-87",
    "2,0,0": "21",
    "1,0,8": "6",
    "1,0,7": "6",
    "1,0,6": "4",
    "1,0,5": "69",
    "1,0,4": "31",
    "1,0,3": "-54",
    "1,0,2": "136",
    "1,0,1": "-72",
    "1,0,0": "36",
    "0,0,6": "2",
    "0,0,5": "2",
    "0,0,4": "-2",
    "0,0,3": "10",
    "0,0,2": "12",
    "0,0,1": "-21",
    "0,0,0": "15"
  }
}


==> anc/closure_2026_10_26/frontier_closure/conditional/subdivide_binary_certificate.py <==
import json,math,itertools
from pathlib import Path
import numpy as np
base=Path(__file__).parent

def split(arr,ax):
 moved=np.moveaxis(arr,ax,0);d=len(moved)-1;left=np.zeros_like(moved);right=np.zeros_like(moved)
 for k in range(d+1):
  for j in range(k+1):left[k]+=moved[j]*(math.comb(k,j)*2**(d-k))
  for j in range(k,d+1):right[k]+=moved[j]*(math.comb(d-k,j-k)*2**k)
 return np.moveaxis(left,0,ax),np.moveaxis(right,0,ax),2**d
reports={}
for n in [2,3]:
 ob=json.loads((base/f'binary_bernstein_minor_{n}.json').read_text());deg=ob['degrees'];a=np.zeros(tuple(d+1 for d in deg),dtype=object)
 for e,c in ob['entries'].items():a[tuple(map(int,e.split(',')))]=int(c)
 stack=[(a,int(ob['denominator']),[],0)];leaves=[];failed=[];count=0
 while stack:
  arr,den,path,depth=stack.pop();count+=1;mn=min(arr.flat)
  if mn>=0:
   corners=[(idx,str(arr[idx])) for idx in itertools.product(*[(0,d) for d in deg])]
   leaves.append({'path':path,'minimum':str(mn),'positive':sum(x>0 for x in arr.flat),'denominator':str(den),'corners':corners});continue
  if depth>=18:
   failed.append({'path':path,'min':str(mn),'denominator':str(den)});break
  opts=[]
  for ax in range(3):
   le,ri,scale=split(arr,ax);nn=sum(x<0 for x in le.flat)+sum(x<0 for x in ri.flat);opts.append((nn,ax,le,ri,scale))
  _,ax,le,ri,scale=min(opts,key=lambda z:(z[0],z[1]))
  stack.append((ri,den*scale,path+[(ax,1)],depth+1));stack.append((le,den*scale,path+[(ax,0)],depth+1))
 reports[n]={'status':'PASS' if not failed else 'FAIL','visited':count,'positive_cells':len(leaves),'max_depth':max((len(x['path']) for x in leaves),default=0),'leaves':leaves,'failed':failed}
 print(n,{k:v for k,v in reports[n].items() if k not in ['leaves','failed']},'failure',failed[:1],flush=True)
(base/'binary_subdivision_report.json').write_text(json.dumps(reports,indent=2)+'\n')


==> anc/closure_2026_10_26/frontier_closure/policy/leaf_extension_certificate.json <==
{
  "status": "PASS",
  "scope": "Same-root leaf extension of assumed doubled reserve; not arbitrary binary joining or arbitrary-distance BL.",
  "definitions": {
    "A": "-a*(-4*a**3*q + 4*a**2*q + 4*a**2 + a*q**3 - a*q**2 - 4*a*q - 2*a - q**3 + 2*q**2 + 1)/((a - 1)*(a*q - 1)*(-2*a + q - 1))",
    "B": "a*(-4*a**4*q + 2*a**3*q**2 + 2*a**3*q + 4*a**3 - 2*a**2*q**2 - 2*a**2*q + 2*a*q**2 - a*q - 3*a - q**2 + q + 2)/((a - 1)*(a*q - 1)*(-2*a + q - 1))",
    "C": "-a*(-4*a**5*q**2 + 2*a**4*q**3 + 2*a**4*q**2 + 4*a**4*q - 2*a**3*q**3 - 2*a**3*q + 6*a**2*q**2 - 6*a**2*q + 2*a**2 - 2*a*q**2 - 5*a*q + a - q**2 + 5*q)/(q*(a - 1)*(a*q - 1)*(-2*a + q - 1))",
    "det": "a**2*(8*a**6*q**3 - 8*a**6*q**2 - 8*a**5*q**4 - 4*a**5*q**3 + 4*a**5*q**2 + 16*a**5*q + 2*a**4*q**5 + 12*a**4*q**4 + 2*a**4*q**3 - 36*a**4*q**2 - 12*a**4*q - 8*a**4 - 4*a**3*q**5 - 6*a**3*q**4 - 2*a**3*q**3 + 54*a**3*q**2 + 30*a**3*q + 2*a**2*q**5 + 10*a**2*q**4 - 12*a**2*q**3 - 48*a**2*q**2 - 12*a**2*q - 14*a*q**4 + 29*a*q**3 + 7*a*q**2 + 3*a*q - a + 5*q**4 - 13*q**3 + 5*q**2 - q)/(q*(a - 1)**2*(a*q - 1)*(-2*a + q - 1)**2)"
  },
  "interior_certificates": [
    {
      "name": "A",
      "degree": [
        5,
        3
      ],
      "positive_terms": 20,
      "minimum_coefficient": "9",
      "numerator": "x*(9*x**4*y**3 + 30*x**4*y**2 + 36*x**4*y + 16*x**4 + 36*x**3*y**3 + 110*x**3*y**2 + 120*x**3*y + 48*x**3 + 56*x**2*y**3 + 168*x**2*y**2 + 176*x**2*y + 64*x**2 + 48*x*y**3 + 144*x*y**2 + 144*x*y + 48*x + 16*y**3 + 48*y**2 + 48*y + 16)",
      "denominator": "2*(x + 1)*(x + 2)*(y + 1)*(3*x*y + 4*x + 2*y + 2)*(3*x**2*y + 4*x**2 + 8*x*y + 8*x + 4*y + 4)",
      "coefficients": [
        {
          "powers": [
            5,
            3
          ],
          "coefficient": "9"
        },
        {
          "powers": [
            5,
            2
          ],
          "coefficient": "30"
        },
        {
          "powers": [
            5,
            1
          ],
          "coefficient": "36"
        },
        {
          "powers": [
            5,
            0
          ],
          "coefficient": "16"
        },
        {
          "powers": [
            4,
            3
          ],
          "coefficient": "36"
        },
        {
          "powers": [
            4,
            2
          ],
          "coefficient": "110"
        },
        {
          "powers": [
            4,
            1
          ],
          "coefficient": "120"
        },
        {
          "powers": [
            4,
            0
          ],
          "coefficient": "48"
        },
        {
          "powers": [
            3,
            3
          ],
          "coefficient": "56"
        },
        {
          "powers": [
            3,
            2
          ],
          "coefficient": "168"
        },
        {
          "powers": [
            3,
            1
          ],
          "coefficient": "176"
        },
        {
          "powers": [
            3,
            0
          ],
          "coefficient": "64"
        },
        {
          "powers": [
            2,
            3
          ],
          "coefficient": "48"
        },
        {
          "powers": [
            2,
            2
          ],
          "coefficient": "144"
        },
        {
          "powers": [
            2,
            1
          ],
          "coefficient": "144"
        },
        {
          "powers": [
            2,
            0
          ],
          "coefficient": "48"
        },
        {
          "powers": [
            1,
            3
          ],
          "coefficient": "16"
        },
        {
          "powers": [
            1,
            2
          ],
          "coefficient": "48"
        },
        {
          "powers": [
            1,
            1
          ],
          "coefficient": "48"
        },
        {
          "powers": [
            1,
            0
          ],
          "coefficient": "16"
        }
      ]
    },
    {
      "name": "det",
      "degree": [
        10,
        5
      ],
      "positive_terms": 54,
      "minimum_coefficient": "111",
      "numerator": "x**2*(111*x**8*y**5 + 676*x**8*y**4 + 1652*x**8*y**3 + 1984*x**8*y**2 + 1152*x**8*y + 256*x**8 + 908*x**7*y**5 + 5380*x**7*y**4 + 12732*x**7*y**3 + 14696*x**7*y**2 + 8096*x**7*y + 1664*x**7 + 3148*x**6*y**5 + 18356*x**6*y**4 + 42508*x**6*y**3 + 47656*x**6*y**2 + 25216*x**6*y + 4864*x**6 + 6192*x**5*y**5 + 35832*x**5*y**4 + 81688*x**5*y**3 + 89488*x**5*y**2 + 45888*x**5*y + 8448*x**5 + 7872*x**4*y**5 + 45072*x**4*y**4 + 100736*x**4*y**3 + 107632*x**4*y**2 + 53696*x**4*y + 9600*x**4 + 6912*x**3*y**5 + 38416*x**3*y**4 + 82864*x**3*y**3 + 85504*x**3*y**2 + 41440*x**3*y + 7296*x**3 + 4160*x**2*y**5 + 21856*x**2*y**4 + 44608*x**2*y**3 + 43872*x**2*y**2 + 20544*x**2*y + 3584*x**2 + 1536*x*y**5 + 7488*x*y**4 + 14272*x*y**3 + 13248*x*y**2 + 5952*x*y + 1024*x + 256*y**5 + 1152*y**4 + 2048*y**3 + 1792*y**2 + 768*y + 128)",
      "denominator": "8*y*(x + 1)**4*(x + 2)**2*(y + 1)*(3*x*y + 4*x + 2*y + 2)**2*(3*x**2*y + 4*x**2 + 8*x*y + 8*x + 4*y + 4)",
      "coefficients": [
        {
          "powers": [
            10,
            5
          ],
          "coefficient": "111"
        },
        {
          "powers": [
            10,
            4
          ],
          "coefficient": "676"
        },
        {
          "powers": [
            10,
            3
          ],
          "coefficient": "1652"
        },
        {
          "powers": [
            10,
            2
          ],
          "coefficient": "1984"
        },
        {
          "powers": [
            10,
            1
          ],
          "coefficient": "1152"
        },
        {
          "powers": [
            10,
            0
          ],
          "coefficient": "256"
        },
        {
          "powers": [
            9,
            5
          ],
          "coefficient": "908"
        },
        {
          "powers": [
            9,
            4
          ],
          "coefficient": "5380"
        },
        {
          "powers": [
            9,
            3
          ],
          "coefficient": "12732"
        },
        {
          "powers": [
            9,
            2
          ],
          "coefficient": "14696"
        },
        {
          "powers": [
            9,
            1
          ],
          "coefficient": "8096"
        },
        {
          "powers": [
            9,
            0
          ],
          "coefficient": "1664"
        },
        {
          "powers": [
            8,
            5
          ],
          "coefficient": "3148"
        },
        {
          "powers": [
            8,
            4
          ],
          "coefficient": "18356"
        },
        {
          "powers": [
            8,
            3
          ],
          "coefficient": "42508"
        },
        {
          "powers": [
            8,
            2
          ],
          "coefficient": "47656"
        },
        {
          "powers": [
            8,
            1
          ],
          "coefficient": "25216"
        },
        {
          "powers": [
            8,
            0
          ],
          "coefficient": "4864"
        },
        {
          "powers": [
            7,
            5
          ],
          "coefficient": "6192"
        },
        {
          "powers": [
            7,
            4
          ],
          "coefficient": "35832"
        },
        {
          "powers": [
            7,
            3
          ],
          "coefficient": "81688"
        },
        {
          "powers": [
            7,
            2
          ],
          "coefficient": "89488"
        },
        {
          "powers": [
            7,
            1
          ],
          "coefficient": "45888"
        },
        {
          "powers": [
            7,
            0
          ],
          "coefficient": "8448"
        },
        {
          "powers": [
            6,
            5
          ],
          "coefficient": "7872"
        },
        {
          "powers": [
            6,
            4
          ],
          "coefficient": "45072"
        },
        {
          "powers": [
            6,
            3
          ],
          "coefficient": "100736"
        },
        {
          "powers": [
            6,
            2
          ],
          "coefficient": "107632"
        },
        {
          "powers": [
            6,
            1
          ],
          "coefficient": "53696"
        },
        {
          "powers": [
            6,
            0
          ],
          "coefficient": "9600"
        },
        {
          "powers": [
            5,
            5
          ],
          "coefficient": "6912"
        },
        {
          "powers": [
            5,
            4
          ],
          "coefficient": "38416"
        },
        {
          "powers": [
            5,
            3
          ],
          "coefficient": "82864"
        },
        {
          "powers": [
            5,
            2
          ],
          "coefficient": "85504"
        },
        {
          "powers": [
            5,
            1
          ],
          "coefficient": "41440"
        },
        {
          "powers": [
            5,
            0
          ],
          "coefficient": "7296"
        },
        {
          "powers": [
            4,
            5
          ],
          "coefficient": "4160"
        },
        {
          "powers": [
            4,
            4
          ],
          "coefficient": "21856"
        },
        {
          "powers": [
            4,
            3
          ],
          "coefficient": "44608"
        },
        {
          "powers": [
            4,
            2
          ],
          "coefficient": "43872"
        },
        {
          "powers": [
            4,
            1
          ],
          "coefficient": "20544"
        },
        {
          "powers": [
            4,
            0
          ],
          "coefficient": "3584"
        },
        {
          "powers": [
            3,
            5
          ],
          "coefficient": "1536"
        },
        {
          "powers": [
            3,
            4
          ],
          "coefficient": "7488"
        },
        {
          "powers": [
            3,
            3
          ],
          "coefficient": "14272"
        },
        {
          "powers": [
            3,
            2
          ],
          "coefficient": "13248"
        },
        {
          "powers": [
            3,
            1
          ],
          "coefficient": "5952"
        },
        {
          "powers": [
            3,
            0
          ],
          "coefficient": "1024"
        },
        {
          "powers": [
            2,
            5
          ],
          "coefficient": "256"
        },
        {
          "powers": [
            2,
            4
          ],
          "coefficient": "1152"
        },
        {
          "powers": [
            2,
            3
          ],
          "coefficient": "2048"
        },
        {
          "powers": [
            2,
            2
          ],
          "coefficient": "1792"
        },
        {
          "powers": [
            2,
            1
          ],
          "coefficient": "768"
        },
        {
          "powers": [
            2,
            0
          ],
          "coefficient": "128"
        }
      ]
    }
  ],
  "boundary_certificates": [
    {
      "name": "A",
      "face": "a_half",
      "formula": "(3*y**2 + 6*y + 4)/(2*(y + 1)*(3*y + 4))",
      "positive_terms": 3,
      "minimum_coefficient": "3"
    },
    {
      "name": "A",
      "face": "q_a",
      "formula": "x*(3*x**2 + 4*x + 4)/(2*(x + 1)*(x + 2)*(3*x + 2))",
      "positive_terms": 3,
      "minimum_coefficient": "3"
    },
    {
      "name": "A",
      "face": "a_half_q_half",
      "value": "1/2"
    },
    {
      "name": "det",
      "face": "a_half",
      "formula": "(37*y**4 + 176*y**3 + 316*y**2 + 240*y + 64)/(8*y*(y + 1)*(3*y + 4)**2)",
      "positive_terms": 5,
      "minimum_coefficient": "37"
    },
    {
      "name": "det",
      "face": "q_a",
      "formula": "x**2*(37*x**5 + 130*x**4 + 196*x**3 + 184*x**2 + 112*x + 32)/(8*(x + 1)**4*(x + 2)*(3*x + 2)**2)",
      "positive_terms": 6,
      "minimum_coefficient": "32"
    },
    {
      "name": "det",
      "face": "a_half_q_half",
      "value": "37/72"
    }
  ],
  "independent_local_expression_identity": true,
  "inverse_substitution_identities": true
}


==> anc/closure_2026_10_26/frontier_closure/policy/leaf_extension_certificate.py <==
"""Exact certificate for same-root leaf extension of the doubled reserve.
No numerical root finding or floating-point positivity is used.
"""
import sympy as S
import json
from pathlib import Path
ROOT=Path(__file__).resolve().parent
a,q,x,y=S.symbols('a q x y')
t=a/(1-a);p=q*(1-a)/(1-a*q);v=a*(1-q)/(1-a*q);eta=2*a/(1+2*a-q)
A=S.factor(t+eta+p-q-2*a)
B=S.factor(-t-eta+v+2*a*a)
C=S.factor(t+2*eta+v*v/p-2*a**3)
D=S.factor(A*C-B*B)
# Independent expansion from the local conditional-deficit expression.
d=S.symbols('d');r=q/(1-q);alpha=r-(1+r)*p;Xr=alpha+eta*p
local=p*(1-q)*d*d+Xr*(1-d)**2+eta*p
joined=local+v*v-p*(1-p)*d*d+2*p*v*d
assert S.cancel(joined-2*a*p*(d-a)**2-p*(A*d*d+2*B*d+C))==0
rows=[]
for name,f in [('A',A),('det',D)]:
    z=S.factor(f.subs(q,a*y/(1+y)).subs(a,x/(2*(1+x))))
    num,den=S.fraction(z);P=S.Poly(S.expand(num),x,y)
    assert all(c>0 for m,c in P.terms())
    # Denominators printed as factorizations; every factor is positive on x,y>0.
    denf=S.factor_list(den)
    for factor,power in denf[1]:
        fp=S.Poly(factor,x,y)
        assert all(c>=0 for c in fp.coeffs())
        assert any(c>0 for c in fp.coeffs())
    assert denf[0]>0
    rows.append({'name':name,'degree':list(P.degree_list()),'positive_terms':len(P.terms()),'minimum_coefficient':str(min(P.coeffs())),'numerator':str(S.factor(num)),'denominator':str(S.factor(den)),'coefficients':[{'powers':list(m),'coefficient':str(c)} for m,c in P.terms()]})
# Boundary t=1; q=a is not needed for a nontrivial tree but checked too.
faces=[]
for name,f in [('A',A),('det',D)]:
    for face,expr,var in [('a_half',f.subs(a,S.Rational(1,2)).subs(q,y/(2*(1+y))),y),('q_a',f.subs(q,a).subs(a,x/(2*(1+x))),x)]:
        expr=S.factor(expr);num,den=S.fraction(expr);P=S.Poly(num,var)
        assert all(c>0 for c in P.coeffs())
        denp=S.Poly(S.expand(den),var);assert all(c>0 for c in denp.coeffs())
        faces.append({'name':name,'face':face,'formula':str(expr),'positive_terms':len(P.terms()),'minimum_coefficient':str(min(P.coeffs()))})
    corner=S.factor(f.subs({a:S.Rational(1,2),q:S.Rational(1,2)}));assert corner>0
    faces.append({'name':name,'face':'a_half_q_half','value':str(corner)})
# Explicit sample exact polynomial identities are redundant: inverse substitution
# below reconstructs original rational functions, checking certificate export.
for row,f in zip(rows,[A,D]):
    num=sum(S.Rational(c['coefficient'])*x**c['powers'][0]*y**c['powers'][1] for c in row['coefficients'])
    den=S.sympify(row['denominator'],locals={'x':x,'y':y})
    pn,pd=S.Poly(num,x,y),S.Poly(den,x,y)
    dx=max(pn.degree(x),pd.degree(x));dy=max(pn.degree(y),pd.degree(y))
    def inverse_homogeneous(P):
        return S.Poly(S.expand(sum(co*(2*a)**i*(1-2*a)**(dx-i)*q**j*(a-q)**(dy-j) for (i,j),co in P.terms())),a,q)
    nn,dd=inverse_homogeneous(pn),inverse_homogeneous(pd)
    fn,fd=S.fraction(S.cancel(f))
    assert nn*S.Poly(fd,a,q)-dd*S.Poly(fn,a,q)==S.Poly(0,a,q)
out={'status':'PASS','scope':'Same-root leaf extension of assumed doubled reserve; not arbitrary binary joining or arbitrary-distance BL.','definitions':{k:str(z) for k,z in [('A',A),('B',B),('C',C),('det',D)]},'interior_certificates':rows,'boundary_certificates':faces,'independent_local_expression_identity':True,'inverse_substitution_identities':True}
(ROOT/'leaf_extension_certificate.json').write_text(json.dumps(out,indent=2)+'\n')
print(json.dumps({k:v for k,v in out.items() if k not in ('definitions','interior_certificates')},indent=2))
for row in rows:print(row['name'],row['degree'],row['positive_terms'],row['minimum_coefficient'],row['denominator'])


==> anc/closure_2026_10_26/frontier_closure/policy/new_leaf_bernstein_minor_1.json <==
{
  "degree": [
    5,
    9
  ],
  "positive_coefficients": 60,
  "zero_coefficients": 0,
  "negative_coefficients": 0,
  "minimum_coefficient": "3",
  "denominator": "2520",
  "entries": {
    "0,0": "7560",
    "0,1": "7560",
    "0,2": "7560",
    "0,3": "7560",
    "0,4": "7560",
    "0,5": "7560",
    "0,6": "7560",
    "0,7": "7560",
    "0,8": "7560",
    "0,9": "7560",
    "1,0": "10584",
    "1,1": "10584",
    "1,2": "10738",
    "1,3": "11034",
    "1,4": "11460",
    "1,5": "12012",
    "1,6": "12702",
    "1,7": "13566",
    "1,8": "14672",
    "1,9": "16128",
    "2,0": "14364",
    "2,1": "14364",
    "2,2": "14805",
    "2,3": "15627",
    "2,4": "16800",
    "2,5": "18360",
    "2,6": "20445",
    "2,7": "23345",
    "2,8": "27580",
    "2,9": "34020",
    "3,0": "18900",
    "3,1": "18900",
    "3,2": "19817",
    "3,3": "21441",
    "3,4": "23696",
    "3,5": "26736",
    "3,6": "31068",
    "3,7": "37856",
    "3,8": "49560",
    "3,9": "71064",
    "4,0": "24192",
    "4,1": "24192",
    "4,2": "25830",
    "4,3": "28506",
    "4,4": "32004",
    "4,5": "36620",
    "4,6": "43464",
    "4,7": "55832",
    "4,8": "82656",
    "4,9": "147168",
    "5,0": "30240",
    "5,1": "30240",
    "5,2": "32900",
    "5,3": "36780",
    "5,4": "41320",
    "5,5": "46680",
    "5,6": "54240",
    "5,7": "70560",
    "5,8": "118720",
    "5,9": "302400"
  },
  "power_coefficients": {
    "5,9": "12",
    "5,8": "2",
    "5,7": "-4",
    "5,6": "2",
    "5,5": "-8",
    "4,9": "4",
    "4,8": "2",
    "4,7": "26",
    "4,6": "11",
    "4,5": "-18",
    "4,4": "7",
    "4,3": "-12",
    "3,7": "16",
    "3,6": "9",
    "3,5": "6",
    "3,4": "22",
    "3,3": "-22",
    "3,2": "8",
    "2,7": "2",
    "2,5": "10",
    "2,4": "15",
    "2,3": "-12",
    "2,2": "19",
    "2,0": "3",
    "1,5": "2",
    "1,3": "-2",
    "1,2": "11",
    "1,0": "6",
    "0,0": "3"
  },
  "positive_rational_denominator": "(1 - v)*(2*t + 2)*(v + 1)*(t*v**2 + 1)**2*(t*v**2 + t + 1)**2*(2*t**2*v**2 + 3*t + 1)",
  "monomial_factor": "t**2*v",
  "inverse_basis_identity": true,
  "separate_builder_identity": true
}


==> anc/closure_2026_10_26/frontier_closure/policy/new_leaf_bernstein_minor_2.json <==
{
  "degree": [
    7,
    14
  ],
  "positive_coefficients": 120,
  "zero_coefficients": 0,
  "negative_coefficients": 0,
  "minimum_coefficient": "3503/429",
  "denominator": "2522520",
  "entries": {
    "0,0": "37837800",
    "0,1": "34054020",
    "0,2": "30602880",
    "0,3": "27553680",
    "0,4": "24970680",
    "0,5": "22915620",
    "0,6": "21451920",
    "0,7": "20650560",
    "0,8": "20597640",
    "0,9": "21403620",
    "0,10": "23214240",
    "0,11": "26223120",
    "0,12": "30686040",
    "0,13": "36936900",
    "0,14": "45405360",
    "1,0": "50810760",
    "1,1": "45173700",
    "1,2": "40407840",
    "1,3": "36529020",
    "1,4": "33559200",
    "1,5": "31541400",
    "1,6": "30556800",
    "1,7": "30744630",
    "1,8": "32326200",
    "1,9": "35635140",
    "1,10": "41156640",
    "1,11": "49579200",
    "1,12": "61863120",
    "1,13": "79330680",
    "1,14": "103783680",
    "2,0": "66306240",
    "2,1": "58069440",
    "2,2": "51638400",
    "2,3": "46873200",
    "2,4": "43689960",
    "2,5": "42097860",
    "2,6": "42239960",
    "2,7": "44443805",
    "2,8": "49290600",
    "2,9": "57715020",
    "2,10": "71152440",
    "2,11": "91757490",
    "2,12": "122728320",
    "2,13": "168785760",
    "2,14": "236876640",
    "3,0": "84324240",
    "3,1": "72555912",
    "3,2": "64110816",
    "3,3": "58480488",
    "3,4": "55349496",
    "3,5": "54662940",
    "3,6": "56707512",
    "3,7": "62232177",
    "3,8": "72642216",
    "3,9": "90314316",
    "3,10": "119108376",
    "3,11": "165202290",
    "3,12": "238461696",
    "3,13": "354697200",
    "3,14": "539386848",
    "4,0": "104864760",
    "4,1": "88447788",
    "4,2": "77698368",
    "4,3": "71328312",
    "4,4": "68550336",
    "4,5": "69163128",
    "4,6": "73689192",
    "4,7": "83649069",
    "4,8": "102074592",
    "4,9": "134422344",
    "4,10": "190183752",
    "4,11": "285754590",
    "4,12": "449646120",
    "4,13": "732133116",
    "4,14": "1223350128",
    "5,0": "127927800",
    "5,1": "105559740",
    "5,2": "92331360",
    "5,3": "85429740",
    "5,4": "83156760",
    "5,5": "84940500",
    "5,6": "91519480",
    "5,7": "105514815",
    "5,8": "132655200",
    "5,9": "184149360",
    "5,10": "281240760",
    "5,11": "464118930",
    "5,12": "809970480",
    "5,13": "1471006680",
    "5,14": "2757474720",
    "6,0": "153513360",
    "6,1": "123706440",
    "6,2": "107997120",
    "6,3": "100785960",
    "6,4": "98710560",
    "6,5": "100285200",
    "6,6": "106020960",
    "6,7": "119464380",
    "6,8": "149733360",
    "6,9": "216921240",
    "6,10": "363544560",
    "6,11": "679395420",
    "6,12": "1358462160",
    "6,13": "2837423160",
    "6,14": "6162156000",
    "7,0": "181621440",
    "7,1": "142702560",
    "7,2": "124740000",
    "7,3": "117338760",
    "7,4": "114256800",
    "7,5": "111933360",
    "7,6": "109189920",
    "7,7": "108741780",
    "7,8": "121561440",
    "7,9": "177413040",
    "7,10": "349846560",
    "7,11": "817324200",
    "7,12": "2023670880",
    "7,13": "5135130000",
    "7,14": "13621608000"
  },
  "power_coefficients": {
    "7,14": "48",
    "7,13": "56",
    "7,12": "-8",
    "7,11": "88",
    "7,10": "-8",
    "7,9": "-64",
    "7,8": "16",
    "7,7": "-64",
    "6,14": "40",
    "6,13": "52",
    "6,12": "132",
    "6,11": "300",
    "6,10": "-12",
    "6,9": "256",
    "6,8": "96",
    "6,7": "-320",
    "6,6": "80",
    "6,5": "-192",
    "5,14": "8",
    "5,13": "12",
    "5,12": "152",
    "5,11": "246",
    "5,10": "102",
    "5,9": "674",
    "5,8": "174",
    "5,7": "28",
    "5,6": "392",
    "5,5": "-616",
    "5,4": "132",
    "5,3": "-144",
    "4,12": "48",
    "4,11": "70",
    "4,10": "166",
    "4,9": "480",
    "4,8": "94",
    "4,7": "607",
    "4,6": "599",
    "4,5": "-557",
    "4,4": "493",
    "4,3": "-444",
    "4,2": "72",
    "3,12": "4",
    "3,11": "4",
    "3,10": "68",
    "3,9": "134",
    "3,8": "60",
    "3,7": "476",
    "3,6": "290",
    "3,5": "-35",
    "3,4": "671",
    "3,3": "-558",
    "3,2": "236",
    "3,1": "-36",
    "2,10": "8",
    "2,9": "8",
    "2,8": "34",
    "2,7": "135",
    "2,6": "29",
    "2,5": "161",
    "2,4": "323",
    "2,3": "-310",
    "2,2": "300",
    "2,1": "-87",
    "2,0": "21",
    "1,8": "6",
    "1,7": "6",
    "1,6": "4",
    "1,5": "69",
    "1,4": "31",
    "1,3": "-54",
    "1,2": "136",
    "1,1": "-72",
    "1,0": "36",
    "0,6": "2",
    "0,5": "2",
    "0,4": "-2",
    "0,3": "10",
    "0,2": "12",
    "0,1": "-21",
    "0,0": "15"
  },
  "positive_rational_denominator": "(1 - v)*(2*t + 1)*(2*t + 2)*(v + 1)**2*(t*v**2 + 1)**2*(t*v**2 + t + 1)**3*(2*t**2*v**2 + 3*t + 1)**2",
  "monomial_factor": "t**4*v",
  "inverse_basis_identity": true,
  "separate_builder_identity": true
}


==> anc/closure_2026_10_26/frontier_closure/policy/new_leaf_certificate.json <==
{
  "status": "PASS",
  "scope": "New-leaf-root preservation from doubled reserve on the smaller nontrivial child tree; singleton child checked exactly.",
  "local_assembly_identity": true,
  "minors": [
    {
      "degree": [
        5,
        9
      ],
      "positive_coefficients": 60,
      "zero_coefficients": 0,
      "negative_coefficients": 0,
      "minimum_coefficient": "3",
      "denominator": "2520",
      "positive_rational_denominator": "(1 - v)*(2*t + 2)*(v + 1)*(t*v**2 + 1)**2*(t*v**2 + t + 1)**2*(2*t**2*v**2 + 3*t + 1)",
      "monomial_factor": "t**2*v",
      "inverse_basis_identity": true,
      "separate_builder_identity": true
    },
    {
      "degree": [
        7,
        14
      ],
      "positive_coefficients": 120,
      "zero_coefficients": 0,
      "negative_coefficients": 0,
      "minimum_coefficient": "3503/429",
      "denominator": "2522520",
      "positive_rational_denominator": "(1 - v)*(2*t + 1)*(2*t + 2)*(v + 1)**2*(t*v**2 + 1)**2*(t*v**2 + t + 1)**3*(2*t**2*v**2 + 3*t + 1)**2",
      "monomial_factor": "t**4*v",
      "inverse_basis_identity": true,
      "separate_builder_identity": true
    }
  ],
  "singleton_edge_gap": "2*t**2*(2*t**3 + 6*t**2 + 4*t + 1)/((t + 1)**3*(2*t + 1)**2)",
  "global_tree_induction": "Requires the separate binary joining preservation theorem; this certificate alone is not arbitrary-distance BL."
}


==> anc/closure_2026_10_26/frontier_closure/policy/new_leaf_certificate.py <==
"""Exact strict doubled-reserve preservation when a new leaf becomes root.
Assumes the old nontrivial rooted tree satisfies the doubled reserve.
"""
from pathlib import Path
import sympy as S
import numpy as np
import math,json
from fractions import Fraction
ROOT=Path(__file__).resolve().parent
t,v,d=S.symbols('t v d');a=t/(1+t);b=t/(1+2*t);s=t*v*v;Z=1+t+s;q=s/(1+s);p=t/Z;h=s/Z
eta=2*a/(2*a+1-q);W=(t+eta)/Z;J=a*v/(2*(1-v*v));F=2*b*(1-v)/(1+v)
B=S.factor(S.cancel(W*J));C=S.factor(S.cancel(W*F+eta*h));T=S.factor(S.cancel(p*(h+2*a*q)))
AA=S.factor(S.cancel(B-q*T));BB=S.factor(S.cancel(T-B));CC=S.factor(S.cancel(B+C+p*p-2*a*p))
# Reconstruct the local identity before expanding rational t,v denominators.
assert S.cancel(eta*(1-h)+(1-eta)*(1-h/q)-W)==0
assert S.cancel((1-eta)*(2*a+1-q)-(1-q))==0
assert S.cancel(h-q+p*q)==0
pp,hh,qq,kk,bb,cc=S.symbols('pp hh qq kk bb cc')
local=bb*(1-d)**2+cc+hh*(1-qq)*d*d
gap=local+pp-(hh*(1-hh)*d*d+pp*(1-pp)-2*pp*hh*d)-kk*pp*(1-qq*d)**2
TT=pp*(hh+kk*qq)
target=(bb-qq*TT)*d*d+2*(TT-bb)*d+bb+cc+pp*pp-kk*pp
assert S.expand(gap-target-hh*(hh-qq+pp*qq)*d*d)==0
minors=[AA,S.factor(S.cancel(AA*CC-BB*BB))]
denominators=[2*(t+1)*(1-v)*(v+1)*(t*v*v+1)**2*(t*v*v+t+1)**2*(2*t*t*v*v+3*t+1),2*(t+1)*(2*t+1)*(1-v)*(v+1)**2*(t*v*v+1)**2*(t*v*v+t+1)**3*(2*t*t*v*v+3*t+1)**2]
monomials=[t*t*v,t**4*v];rows=[]
for k,(minor,den,mono) in enumerate(zip(minors,denominators,monomials),1):
    num=S.cancel(minor*den/mono);P=S.Poly(num,t,v,domain=S.QQ);assert all(c.q==1 for c in P.coeffs())
    degree=list(P.degree_list());arr=np.zeros(tuple(n+1 for n in degree),dtype=object)
    for powers,co in P.terms():arr[powers]=int(co)
    original=arr.copy();common=1
    for axis,n in enumerate(degree):
        L=math.lcm(*(math.comb(n,j) for j in range(n+1)));common*=L;move=np.moveaxis(arr,axis,0);out=np.zeros_like(move)
        for i in range(n+1):
            for j in range(i+1):out[i]+=move[j]*(math.comb(i,j)*(L//math.comb(n,j)))
        arr=np.moveaxis(out,0,axis)
    assert all(x>0 for x in arr.flat)
    inv=arr.copy()
    for axis,n in enumerate(degree):
        move=np.moveaxis(inv,axis,0);out=np.zeros_like(move)
        for j in range(n+1):
            for i in range(j+1):out[j]+=move[i]*((-1)**(j-i)*math.comb(n,j)*math.comb(j,i))
        inv=np.moveaxis(out,0,axis)
    assert np.array_equal(inv,original*common)
    # The original cleared polynomials must agree with the earlier separate builder.
    previous=json.loads((ROOT.parent/'conditional'/f'new_leaf_sparse_minor_{k}.json').read_text())
    previous_poly=sum(S.Rational(co)*t**int(key.split(',')[0])*v**int(key.split(',')[2]) for key,co in previous['terms'].items())
    assert S.Poly(previous_poly,t,v,domain=S.QQ)==P
    out={'degree':degree,'positive_coefficients':arr.size,'zero_coefficients':0,'negative_coefficients':0,'minimum_coefficient':str(Fraction(int(min(arr.flat)),common)),'denominator':str(common),'entries':{','.join(map(str,index)):str(arr[index]) for index in np.ndindex(arr.shape)},'power_coefficients':{','.join(map(str,powers)):str(co) for powers,co in P.terms()},'positive_rational_denominator':str(den),'monomial_factor':str(mono),'inverse_basis_identity':True,'separate_builder_identity':True}
    (ROOT/f'new_leaf_bernstein_minor_{k}.json').write_text(json.dumps(out,indent=2)+'\n')
    rows.append({key:val for key,val in out.items() if key not in ('entries','power_coefficients')})
# Singleton old tree: resulting edge, checked without the doubled hypothesis.
pedge=t/(1+2*t);edgegap=S.factor(4*pedge**2-2*a*pedge*(1-a)**2)
assert edgegap.subs(t,1)>0
edge_num,edge_den=S.fraction(edgegap);assert all(c>0 for c in S.Poly(edge_num,t).coeffs());assert all(c>0 for c in S.Poly(edge_den,t).coeffs())
report={'status':'PASS','scope':'New-leaf-root preservation from doubled reserve on the smaller nontrivial child tree; singleton child checked exactly.','local_assembly_identity':True,'minors':rows,'singleton_edge_gap':str(edgegap),'global_tree_induction':'Requires the separate binary joining preservation theorem; this certificate alone is not arbitrary-distance BL.'}
(ROOT/'new_leaf_certificate.json').write_text(json.dumps(report,indent=2)+'\n')
print(json.dumps(report,indent=2))


==> anc/release_2026_10_30/exports.json <==
{
  "paper_id": "Corona",
  "title": "Variance Bounds and Strict Log-Concavity for Forest Coronas",
  "bibliography_key": "LevitCorona2026",
  "date": "October 27, 2026",
  "proof_dependencies_on_companion_papers": [],
  "independence_note": "All exported results have complete proofs here; graph-specific restoration and path interaction results are downstream.",
  "exports": [
    {
      "label": "thm:allorder-wc",
      "type": "theorem",
      "number": "1.1",
      "page": 2,
      "title": "Every well-covered forest",
      "statement_latex": "\\label{thm:allorder-wc}\nLet $F$ be a well-covered forest and put $m=\\alpha(F)$. At every\ninternal index,\n\\begin{equation}\\label{eq:main-forest-ratio}\n \\frac{i_j(F)^2}{i_{j-1}(F)i_{j+1}(F)}>\n \\frac{m-j+1}{m-j}>1\\qquad(1\\le j<m).\n\\end{equation}\nConsequently, the sequence $((m-j)!i_j(F))_{j=0}^m$ is strictly\nlog-concave. The conclusions hold after every common positive\ncoefficient tilt $i_j(F)\\mapsto t^j i_j(F)$."
    },
    {
      "label": "cor:forest-clique-coronas",
      "type": "corollary",
      "number": "1.2",
      "page": 2,
      "title": "Every forest clique corona",
      "statement_latex": "\\label{cor:forest-clique-coronas}\nLet $H$ be a nonempty forest of order $h$, and let $p\\ge1$ be an\ninteger. For every $1\\le j<h$,\n\\begin{equation}\\label{eq:clique-ratio}\n \\frac{i_j(H\\circ K_p)^2}\n      {i_{j-1}(H\\circ K_p)i_{j+1}(H\\circ K_p)}>\n \\frac{h-j+1}{h-j}\\frac{p^2(j+1)}{p^2j+1}.\n\\end{equation}\nIn particular, its independence polynomial is strictly log-concave."
    },
    {
      "label": "lem:wc-representation",
      "type": "lemma",
      "number": "2.1",
      "page": 4,
      "title": "Classical well-covered-tree representation",
      "statement_latex": "\\label{lem:wc-representation}\nEvery well-covered tree $T\\ne K_1$ has the form $H\\circ K_1$ for a tree\n$H$, with $|V(T)|=2|V(H)|$. Conversely, every such corona is well-covered."
    },
    {
      "label": "lem:forest-corona-identity",
      "type": "lemma",
      "number": "2.2",
      "page": 5,
      "title": "Forest representation and corona identity",
      "statement_latex": "\\label{lem:forest-corona-identity}\nEvery well-covered forest has the form\n$F=(H\\circ K_1)\\sqcup sK_1$, where $H$ is a forest. If $h=|V(H)|$,\nthen $\\alpha(F)=h+s$ and\n\\[\n I(F;x)=(1+x)^{h+s}I\\!\\left(H;\\frac{x}{1+x}\\right).\n\\]"
    },
    {
      "label": "lem:forest-subpoisson",
      "type": "lemma",
      "number": "3.1",
      "page": 5,
      "title": "A sub-Poisson bound for forests",
      "statement_latex": "\\label{lem:forest-subpoisson}\nLet $H$ be a nonempty finite forest, and let $K$ be the size of its\nhard-core independent set at common activity $0<t\\le1$. Then\n\\[\n \\Var_t K<\\E_t K.\n\\]\nMore precisely, root a tree $T$, let $q$ be its root occupation\nprobability, and put\n\\[\n a=\\frac{t}{1+t},\\qquad\n d=\\E_t[K\\mid\\text{root occupied}]\n   -\\E_t[K\\mid\\text{root unoccupied}].\n\\]\nThen\n\\begin{equation}\\label{eq:rooted-subpoisson-invariant}\n \\E_t K-\\Var_t K\\ge aqd^2.\n\\end{equation}\nEquality in \\eqref{eq:rooted-subpoisson-invariant} holds for a\none-vertex tree; the inequality is strict for every larger tree."
    },
    {
      "label": "lem:rooted-scalar-positivity",
      "type": "lemma",
      "number": "3.2",
      "page": 6,
      "title": "Scalar positivity for rooted messages",
      "statement_latex": "\\label{lem:rooted-scalar-positivity}\nLet $0<t\\le1$, put $a=t/(1+t)$, and let $q_1,\\ldots,q_k$ satisfy\n$k\\ge1$ and $0<q_i\\le a$. Define $q\\in(0,1)$, $s$, and $L_i$ by\n\\[\n \\frac{q}{1-q}=t\\prod_{i=1}^k(1-q_i),\\qquad s=1-q,\n \\qquad L_i=\\log\\frac{t(1-q_i)}{q_i}\\ge0.\n\\]\nLet $d_1,\\ldots,d_k$ be arbitrary real numbers subject to $d_i=1$\nwhen $L_i=0$, and put $u=\\sum_iq_id_i$. Then\n\\[\n as\\sum_iq_id_i^2+aq\\sum_{i:L_i>0}\\frac{(1-d_i)^2}{L_i}\n       +q-q(s+a)(1-u)^2>0.\n\\]\nIn the proof, a term $(1-d_i)^2/L_i$ with $L_i=0$ is interpreted as\nzero under the stated constraint; no division by zero is performed."
    },
    {
      "label": "cor:explicit-variance-reserve",
      "type": "corollary",
      "number": "3.3",
      "page": 8,
      "title": "An explicit variance reserve",
      "statement_latex": "\\label{cor:explicit-variance-reserve}\nLet $H$ be a nonempty forest of order $h$, and let $\\ell$ be the\nlargest order of one of its components. At every common activity\n$0<t\\le1$, put $\\mu=\\E_tK$ and $V=\\Var_tK$. Then\n\\begin{equation}\\label{eq:explicit-variance-reserve}\n \\mu-V>\\frac{V^2}{h\\ell}.\n\\end{equation}"
    },
    {
      "label": "cor:mean-sensitive-variance-reserve",
      "type": "corollary",
      "number": "3.4",
      "page": 9,
      "title": "A mean-sensitive variance reserve",
      "statement_latex": "\\label{cor:mean-sensitive-variance-reserve}\nLet $H$ be a nonempty forest of order $h$, and let $K$ be its\nhard-core independent-set size at common activity $0<t\\le1$.\nFor each component $C$, put\n$n_C=|V(C)|$ and $\\mu_C=\\E_t|J\\cap V(C)|$, and write\n$\\mu=\\E_tK$ and $V=\\Var_tK$. Then\n\\begin{equation}\\label{eq:mean-sensitive-variance-reserve}\n \\mu-V\\ge\n \\frac{V^2}{\\sum_C(n_C-\\mu_C)^2}\n \\ge\\frac{V^2}{(h-\\mu)^2}.\n\\end{equation}\nThe first inequality is an equality exactly when $H$ has no edges,\nand the overall inequality between $\\mu-V$ and $V^2/(h-\\mu)^2$ is strict if $h>1$.\nIf $\\ell=\\max_C n_C$, then also\n\\[\n \\mu-V\\ge\\frac{V^2}{\\ell(h-\\mu)}.\n\\]"
    },
    {
      "label": "lem:relative-lc-variance",
      "type": "lemma",
      "number": "4.1",
      "page": 10,
      "title": "A two-crossing variance comparison",
      "statement_latex": "\\label{lem:relative-lc-variance}\nLet $p$ be a probability mass function that is positive on\n$\\{0,\\ldots,d\\}$, and let $\\nu$ be another\nprobability law on this set. Suppose $\\nu/p$ is log-concave with interval\nsupport, and the two laws have the same mean. Then\n$\\Var_\\nu K\\le\\Var_p K$."
    },
    {
      "label": "lem:capacity-transfer",
      "type": "lemma",
      "number": "4.2",
      "page": 10,
      "title": "Fixed-weight canonical capacity transfer",
      "statement_latex": "\\label{lem:capacity-transfer}\nLet $G$ be nonempty and let $w(S)>0$ be fixed weights on its independent\nsets. Suppose $w(S)t^{|S|}$ gives $\\Var|S|<\\E|S|$ for every $0<t\\le1$.\nThen the same holds for weights\n\\[\n w(S)\\binom{N-|S|}{r-|S|},\\qquad\n N\\ge\\alpha(G),\\quad1\\le r\\le N,\n\\]\nwhere $N,r$ are integers."
    },
    {
      "label": "thm:general-transfer",
      "type": "theorem",
      "number": "4.3",
      "page": 11,
      "title": "A quantitative corona transfer",
      "statement_latex": "\\label{thm:general-transfer}\nLet $H$ be a nonempty finite simple graph of order $h$, let $M\\ge h$ be an integer, and let $c>0$ satisfy $\\rho=ch/M\\le1$. Suppose\n\\begin{equation}\\label{eq:assumption}\n \\Var_t K\\le\\E_t K\\qquad(0<t\\le c)\n\\end{equation}\nfor the independent-set size law of $H$. Define\n\\[\n B_j=[x^j](1+x)^M I\\!\\left(H;\\frac{cx}{1+x}\\right).\n\\]\nThen\n\\begin{equation}\\label{eq:strongtransfer}\n \\frac{B_j^2}{B_{j-1}B_{j+1}}>\n \\frac{M-j+1}{M-j}\\frac{j+1}{j+\\rho^2}\n \\qquad(1\\le j<M).\n\\end{equation}\nIn particular, only the nonstrict variance hypothesis is required."
    },
    {
      "label": "thm:linear-smoothing",
      "type": "corollary",
      "number": "4.4",
      "page": 12,
      "title": "Forest bases with isolated-vertex smoothing",
      "statement_latex": "\\label{thm:linear-smoothing}\nLet $H$ be a nonempty forest of order $h$, let $M\\ge h$ be an\ninteger, and let $0<c\\le1$. Put $\\rho=ch/M$ and\n\\[\n B_j=[x^j](1+x)^M I\\!\\left(H;\\frac{cx}{1+x}\\right).\n\\]\nThen, for $1\\le j<M$,\n\\[\n \\frac{B_j^2}{B_{j-1}B_{j+1}}>\n \\frac{M-j+1}{M-j}\\frac{j+1}{j+\\rho^2}\n \\ge\\frac{M-j+1}{M-j}>1.\n\\]"
    },
    {
      "label": "cor:component-coefficient-gap",
      "type": "corollary",
      "number": "4.5",
      "page": 13,
      "title": "A component-sensitive coefficient gap",
      "statement_latex": "\\label{cor:component-coefficient-gap}\nLet $H$ be a nonempty forest of order $h$, with largest component\norder $\\ell$. If $M\\ge h$ is an integer, $0<c\\le1$, and\n$B_j=[x^j](1+x)^M I(H;cx/(1+x))$, then\n\\begin{equation}\\label{eq:component-coefficient-gap}\n \\frac{B_j^2}{B_{j-1}B_{j+1}}>\n \\frac{M-j+1}{M-j}\\frac{h\\ell+2j+2}{h\\ell+2j+1}\n \\qquad(1\\le j<M).\n\\end{equation}\nIn particular, every well-covered forest with independence number $m$\nsatisfies the coarser universal bound\n\\begin{equation}\\label{eq:universal-finite-margin}\n \\frac{i_j(F)^2}{i_{j-1}(F)i_{j+1}(F)}>\n \\frac{m-j+1}{m-j}\\frac{m^2+2j+2}{m^2+2j+1}\n \\qquad(1\\le j<m).\n\\end{equation}"
    },
    {
      "label": "prop:terminal-factor-sharpness",
      "type": "proposition",
      "number": "4.6",
      "page": 13,
      "title": "Sharpness at every fixed terminal offset",
      "statement_latex": "\\label{prop:terminal-factor-sharpness}\nFor every integer $q\\ge1$,\n\\[\n \\inf_{\\substack{F\\text{ a well-covered tree}\\\\\\alpha(F)>q}}\n \\frac{i_{\\alpha(F)-q}(F)^2}\n {i_{\\alpha(F)-q-1}(F)i_{\\alpha(F)-q+1}(F)}\n =\\frac{q+1}{q}.\n\\]\nThe infimum is not attained."
    },
    {
      "label": "cor:improved-universal-margin",
      "type": "corollary",
      "number": "4.7",
      "page": 14,
      "title": "An improved universal finite-size margin",
      "statement_latex": "\\label{cor:improved-universal-margin}\nLet $H$ be a nonempty forest of order $h$, let $M\\ge h$ be an\ninteger, and let $0<c\\le1$. Define\n\\[\n B_j=[x^j](1+x)^M I\\!\\left(H;\\frac{cx}{1+x}\\right).\n\\]\nFor $1\\le j<M$, put\n\\[\n D_{M,j}=\\left(M-\\frac{j+1}{2}\\right)^2+j+1.\n\\]\nThen\n\\begin{equation}\\label{eq:improved-universal-margin}\n \\frac{B_j^2}{B_{j-1}B_{j+1}}>\n \\frac{M-j+1}{M-j}\\frac{D_{M,j}}{D_{M,j}-1}.\n\\end{equation}\nIn particular, every well-covered forest $F$ satisfies this inequality\nwith $B_j=i_j(F)$ and $M=\\alpha(F)$."
    },
    {
      "label": "thm:one-less-smoothing",
      "type": "theorem",
      "number": "4.8",
      "page": 15,
      "title": "Removing one binomial factor",
      "statement_latex": "\\label{thm:one-less-smoothing}\nLet $H$ be any forest containing at least one edge, and put $h=|V(H)|$.\nThen\n\\[\n Q(x)=(1+x)^{h-1}I\\left(H;\\frac{x}{1+x}\\right)\n     =\\frac{I(H\\circ K_1;x)}{1+x}\n\\]\nis a polynomial of degree $h-1$ with strictly positive coefficients,\nand it is strictly log-concave at every internal index."
    },
    {
      "label": "lem:ulc-prefix-isolate",
      "type": "lemma",
      "number": "4.9",
      "page": 16,
      "title": "Adding an isolated vertex preserves an initial ULC prefix",
      "statement_latex": "\\label{lem:ulc-prefix-isolate}\nLet $a_0,\\ldots,a_n>0$, and write $r_k=a_k/\\binom nk$.\nPut $b_j=a_j+a_{j-1}$, where coefficients outside $\\{0,\\ldots,n\\}$\nare zero, and $c_j=b_j/\\binom{n+1}{j}$.\nFor $1\\le j\\le n$, suppose that $(r_k)$ is log-concave at every\nindex among $j-1,j$ that lies in $\\{1,\\ldots,n-1\\}$. Then\n\\[\n c_j^2-c_{j-1}c_{j+1}\\ge\n \\frac{(r_j-r_{j-1})^2}{(n+1)^2}\\ge0.\n\\]\nConsequently, multiplication by $1+x$ preserves any initial prefix\nof binomial ultra-log-concavity."
    },
    {
      "label": "thm:exact-ulc-prefix",
      "type": "theorem",
      "number": "4.10",
      "page": 17,
      "title": "The exact universal ULC prefix for well-covered forests",
      "statement_latex": "\\label{thm:exact-ulc-prefix}\nLet $F$ be a well-covered forest and $m=\\alpha(F)$. Then\n\\[\n \\left(\\frac{i_j(F)}{\\binom mj}\\right)^2\n \\ge\\frac{i_{j-1}(F)}{\\binom m{j-1}}\n       \\frac{i_{j+1}(F)}{\\binom m{j+1}}\n \\qquad\\bigl(1\\le j\\le\\min\\{3,m-1\\}\\bigr).\n\\]\nAt each such index the inequality is strict unless all components\nof $F$ are single vertices or all components are single edges.\nFor every fixed $j\\ge4$, infinitely many well-covered trees violate\nthis inequality at index $j$. Hence the universal fixed ULC indices\nfor well-covered forests are exactly $1,2,3$."
    },
    {
      "label": "lem:sharp-message-envelope",
      "type": "lemma",
      "number": "5.1",
      "page": 19,
      "title": "Sharp one-message envelope",
      "statement_latex": "\\label{lem:sharp-message-envelope}\nFor $0<t\\le1$, set $a=t/(1+t)$ and $w=W(t/e)$. Then\n\\[\n \\max_{0<q\\le a}q\\log\\frac{t(1-q)}q=w.\n\\]\nThe maximum is attained uniquely at $q=w/(1+w)$. Moreover,\n\\[\n \\beta(t):=\\frac{1+t}{t}W(t/e)\\le2\\omega.\n\\]"
    },
    {
      "label": "thm:marked-square-reserve",
      "type": "theorem",
      "number": "5.2",
      "page": 20,
      "title": "Improved marked square reserve",
      "statement_latex": "\\label{thm:marked-square-reserve}\nLet $(T,o)$ be a nonempty rooted tree. Give $o$ a fixed multiplier\n$0<\\theta\\le\\Theta$, give every other vertex multiplier one, and use\ncommon activity $0<t\\le1$. With $q,d,g$ as above,\n\\[\n g\\ge q^2d^2.\n\\]\nEquality holds for a singleton, and the inequality is strict whenever\n$T$ has more than one vertex. The endpoint $\\theta=\\Theta,t=1$ is\nincluded."
    },
    {
      "label": "cor:low-degree-mark",
      "type": "corollary",
      "number": "5.3",
      "page": 22,
      "title": "Unrestricted mark at a low-degree root",
      "statement_latex": "\\label{cor:low-degree-mark}\nLet $(T,o)$ be a nonempty rooted tree with $\\deg_T(o)\\le4$.\nGive the root an arbitrary fixed multiplier $\\theta>0$, give all other\nvertices multiplier one, and use common activity $0<t\\le1$.\nWrite $q$ for root occupation probability, $d$ for the occupied-minus-\nunoccupied conditional mean size, and $g=\\mathbb E K-\\operatorname{Var}K$.\nThen $g\\ge q^2d^2$, with strict inequality unless $T$ is a singleton."
    },
    {
      "label": "thm:strong-marked-reserve",
      "type": "theorem",
      "number": "5.4",
      "page": 23,
      "title": "Strong marked-root reserve",
      "statement_latex": "\\label{thm:strong-marked-reserve}\nLet $(T,o)$ be a nonempty rooted tree. Give $o$ a fixed multiplier\n$0<\\theta\\le15/14$ and every other vertex multiplier one. At common\nactivity $0<t\\le1$, put\n\\[\n a=\\frac{t}{1+t},\\qquad h=\\frac{\\theta t}{1+\\theta t},\\qquad\n q=\\Pr(o\\in S),\\qquad\n d=\\mathbb E[K\\mid o\\in S]-\\mathbb E[K\\mid o\\notin S],\n\\]\nwhere $K=|S|$, and put $g=\\mathbb EK-\\operatorname{Var}K$. Then\n\\[\n g\\ge hq d^2.\n\\]\nEquality holds for a singleton, and the inequality is strict for every\nlarger tree. Both endpoints $\\theta=15/14$ and $t=1$ are included.\nIndependent unweighted forest components may be added: the same root\nreserve continues to hold, and any nonempty added component contributes\na strictly positive deficit."
    },
    {
      "label": "lem:four-root-floor",
      "type": "lemma",
      "number": "5.5",
      "page": 25,
      "title": "Root-probability and logarithmic floors",
      "statement_latex": "\\label{lem:four-root-floor}\nFor a nonempty rooted unweighted tree, let $q$ be its root occupation\nprobability and $d$ its conditional size-mean difference. Then\n\\[\n g_G\\ge\\frac{aq}{1+a-q}\n >\\frac{a}{1+a}\\bigl[-\\log(1-q)\\bigr].\n\\]\nConsequently, if a forest has a chosen root in each of its nonempty\ncomponents, with root probabilities $q_i$, its deficit is at least\n\\[\n \\frac{a}{1+a}\\sum_i-\\log(1-q_i)\n =\\frac{t}{1+2t}\\sum_i-\\log(1-q_i).\n\\]\nThe empty forest has zero deficit and zero sum. The logarithmic\ninequality is strict for every nonempty such forest."
    },
    {
      "label": "cor:four-center-deletion",
      "type": "corollary",
      "number": "5.6",
      "page": 26,
      "title": "Deletion floor at an unweighted root",
      "statement_latex": "\\label{cor:four-center-deletion}\nFor an unweighted rooted tree, let its root odds be $y$, let $d$\nbe its conditional size-mean difference, and put\n\\[\n L=\\log(t/y)=\\sum_i-\\log(1-q_i)\\ge0,\n\\]\nwhere $q_i$ are the child-root probabilities after deleting the root.\nThe deficit $g^0$ of the root-deleted forest satisfies\n\\[\n g^0\\ge\\frac{t}{1+2t}L.\n\\]\nMoreover,\n\\begin{equation}\\label{d2four:eq:quarter-deletion-floor}\n g^0\\ge y(1-d)^2+\\frac{t}{4(1+2t)}L\n \\ge y(1-d)^2+\n \\frac{t(t-y)}{2(1+2t)(t+y)}.\n\\end{equation}\nA stronger activity-dependent form is\n\\begin{equation}\\label{d2four:eq:activity-deletion-floor}\n g^0\\ge y(1-d)^2+\n \\frac{t(5-3t)}{8(1+2t)}L\n \\ge y(1-d)^2+\n \\frac{t(5-3t)(t-y)}{4(1+2t)(t+y)}.\n\\end{equation}"
    },
    {
      "label": "thm:marked-clique",
      "type": "theorem",
      "number": "5.7",
      "page": 27,
      "title": "Clique assembly with marked roots",
      "statement_latex": "\\label{thm:marked-clique}\nLet $(T_i,o_i)_{i=1}^k$, with $k\\ge1$, be pairwise disjoint nonempty\nrooted trees, and assign\nfixed multipliers $0<\\theta_i\\le\\Theta$ to their roots. All other vertex\nmultipliers are one. Add every edge between distinct roots. At common\nactivity $0<t\\le1$, the resulting independent-set size $K$ satisfies\n\\[\n \\operatorname{Var}K<\\mathbb EK.\n\\]\nAdditional unweighted forest components may be included."
    },
    {
      "label": "cor:adjacent-pair-variance",
      "type": "corollary",
      "number": "5.8",
      "page": 27,
      "title": "Adjacent-pair marking",
      "statement_latex": "\\label{cor:adjacent-pair-variance}\nLet $L$ be a forest with adjacent vertices $u,v$. For $0<t\\le1$ and\nfixed $0<\\theta\\le\\Theta$, give an independent set $S$ weight\n\\[\n \\theta^{\\mathbf1_{u\\in S\\,\\mathrm{or}\\,v\\in S}}t^{|S|}.\n\\]\nThen $\\operatorname{Var}|S|<\\mathbb E|S|$."
    },
    {
      "label": "cor:adjacent-pair-canonical",
      "type": "corollary",
      "number": "5.9",
      "page": 27,
      "title": "Canonical adjacent-pair variance",
      "statement_latex": "\\label{cor:adjacent-pair-canonical}\nFor the same adjacent pair, fixed $0<\\theta\\le\\Theta$, and integers\n$N\\ge\\alpha(L)$ and $1\\le r\\le N$, the law on independent sets\nwith weights\n\\[\n \\theta^{\\mathbf1_{u\\in S\\,\\mathrm{or}\\,v\\in S}}\n \\binom{N-|S|}{r-|S|}\n\\]\nsatisfies $\\operatorname{Var}|S|<\\mathbb E|S|$."
    },
    {
      "label": "thm:soft-edge-variance",
      "type": "theorem",
      "number": "5.10",
      "page": 28,
      "title": "Two-piece soft-edge variance",
      "statement_latex": "\\label{thm:soft-edge-variance}\nLet $(T_1,o_1),(T_2,o_2)$ be disjoint nonempty rooted trees. Give their\nroots fixed multipliers $\\theta_1,\\theta_2\\in(0,\\Theta]$, and every\nother vertex multiplier one. For any fixed $\\beta\\in[0,1]$, weight\nindependent sets of the disjoint union by\n\\[\n \\theta_1^{\\eta}\\theta_2^{\\xi}\\beta^{\\eta\\xi}t^{|S|},\n \\qquad \\eta=\\mathbf1_{o_1\\in S},\\quad\\xi=\\mathbf1_{o_2\\in S},\n\\]\nwhere $0^0=1$. Then, for $0<t\\le1$,\n\\[\n \\operatorname{Var}|S|<\\mathbb E|S|.\n\\]\nThe same conclusion permits extra unweighted forest components in\nboth rooted pieces."
    },
    {
      "label": "cor:absent-absent",
      "type": "corollary",
      "number": "5.11",
      "page": 29,
      "title": "Absent--absent event variance",
      "statement_latex": "\\label{cor:absent-absent}\nLet $(H,u),(K,v)$ be disjoint nonempty rooted forests, let\n$\\tau=\\mathbf1_{u\\notin S,\\ v\\notin S}$, and fix\n\\[\n \\Theta^{-1}=2e^{-3+2W(1/e)}\\le\\gamma\\le1.\n\\]\nFor $0<t\\le1$, the independent-set law with weights\n\\[\n \\gamma^\\tau t^{|S|}\n\\]\nhas $\\operatorname{Var}|S|<\\mathbb E|S|$."
    },
    {
      "label": "cor:absent-canonical",
      "type": "corollary",
      "number": "5.12",
      "page": 29,
      "title": "Canonical absent--absent variance",
      "statement_latex": "\\label{cor:absent-canonical}\nUnder the preceding hypotheses, let $N,r$ be integers with\n$N\\ge\\alpha(H\\sqcup K)$ and $1\\le r\\le N$. The law with weights\n\\[\n \\gamma^\\tau\\binom{N-|S|}{r-|S|}\n\\]\nsatisfies $\\operatorname{Var}|S|<\\mathbb E|S|$."
    },
    {
      "label": "cor:low-degree-absent",
      "type": "corollary",
      "number": "5.13",
      "page": 29,
      "title": "Low-degree absent--absent interfaces",
      "statement_latex": "\\label{cor:low-degree-absent}\nLet $(H,u),(K,v)$ be disjoint nonempty rooted forests, and suppose\n$\\deg_H(u),\\deg_K(v)\\le4$. For every fixed $0<\\gamma\\le1$ and\n$0<t\\le1$, the law of independent sets with weights\n\\[\n \\gamma^{\\mathbf1_{u\\notin S,\\,v\\notin S}}t^{|S|}\n\\]\nsatisfies $\\operatorname{Var}|S|<\\mathbb E|S|$. The same holds under\ncanonical completion weights\n$\\gamma^{\\mathbf1_{u\\notin S,\\,v\\notin S}}\n \\binom{N-|S|}{r-|S|}$ for $N\\ge\\alpha(H\\sqcup K)$ and $1\\le r\\le N$."
    },
    {
      "label": "nuf:thm:main",
      "type": "theorem",
      "number": "6.1",
      "page": 30,
      "title": "A quantitative heterogeneous forest reserve",
      "statement_latex": "\\label{nuf:thm:main}\nLet $0<t\\le1$, $\\rho\\ge1$, and define\n\\[\n a=\\frac{t}{\\rho+t},\\qquad\n \\delta=2-\\frac{\\rho+t}{e},\\qquad\n B=\\frac{t(1+1/e)}{1+t}.\n\\]\nSuppose\n\\begin{equation}\\label{nuf:eq:criterion}\n \\delta>0,\\qquad\n \\frac B\\delta+(\\rho+2t)e^{-\\delta-1}<1.\n\\end{equation}\nGive every vertex $v$ of a finite nonempty forest a site activity\n$\\lambda_v\\in[t/\\rho,t]$. Its hard-core independent-set size $K$\nsatisfies $\\Var K<\\E K$.\n\nMore precisely, for a tree rooted at any vertex, write $q$ for its\nroot occupation probability and\n\\[\n d=\\E[K\\mid\\text{root occupied}]\n   -\\E[K\\mid\\text{root unoccupied}].\n\\]\nThen\n\\begin{equation}\\label{nuf:eq:reserve}\n \\E K-\\Var K\\ge aqd^2.\n\\end{equation}\nThe inequality is strict for every tree with at least two vertices.\nFor a singleton, equality holds precisely when its activity is $t/\\rho$.\nCondition \\eqref{nuf:eq:criterion} holds for every $0<t\\le1$ when\n$1\\le\\rho\\le4/3$."
    },
    {
      "label": "nuf:lem:scalar",
      "type": "lemma",
      "number": "6.2",
      "page": 30,
      "title": "Scalar inequality with separate upper and lower activities",
      "statement_latex": "\\label{nuf:lem:scalar}\nUnder \\eqref{nuf:eq:criterion}, put $A_0=t/(1+t)$ and let\n$0<q_i\\le A_0$, $1\\le i\\le k$, where $k\\ge1$. Set\n\\[\n L_i=\\log\\frac{t(1-q_i)}{q_i},\\qquad\n L=\\sum_i-\\log(1-q_i),\\qquad S=\\sum_iq_i.\n\\]\nLet $\\lambda\\in[t/\\rho,t]$, define $q/(1-q)=\\lambda e^{-L}$,\nand write $s=1-q$. For arbitrary real $d_i$, subject to $d_i=1$\nwhenever $L_i=0$, put $u=\\sum_iq_id_i$. Then\n\\[\n as\\sum_iq_id_i^2+aq\\sum_{i:L_i>0}\\frac{(1-d_i)^2}{L_i}\n +q-q(s+a)(1-u)^2>0.\n\\]"
    },
    {
      "label": "nuf:cor:canonical",
      "type": "corollary",
      "number": "6.3",
      "page": 32,
      "title": "Fixed marks and canonical completion",
      "statement_latex": "\\label{nuf:cor:canonical}\nLet $G$ be a nonempty finite forest and give its vertices fixed marks\n$\\theta_v>0$ with\n\\[\n b=\\max_v\\theta_v\\le1,\\qquad\n \\frac{\\max_v\\theta_v}{\\min_v\\theta_v}\\le\\frac43.\n\\]\nFor every $0<x\\le1$, the law with weights\n$x^{|S|}\\prod_{v\\in S}\\theta_v$ is strictly sub-Poisson.\nFor all integers $N\\ge\\alpha(G)$ and $1\\le r\\le N$, the same is\ntrue of the law on independent sets with weights\n\\[\n \\left(\\prod_{v\\in S}\\theta_v\\right)\n \\binom{N-|S|}{r-|S|}.\n\\]\nMore generally the canonical conclusion holds for $b>1$ whenever\n$br/N\\le1$."
    },
    {
      "label": "nuf:cor:corona",
      "type": "corollary",
      "number": "6.4",
      "page": 33,
      "title": "Weighted forest coronas are strictly log-concave",
      "statement_latex": "\\label{nuf:cor:corona}\nLet $H$ be a nonempty finite forest, give its vertices fixed marks\n$0<\\theta_v\\le1$ whose largest-to-smallest ratio is at most $4/3$,\nand let $N\\ge |V(H)|$ be an integer. Define\n\\[\n Q(x)=(1+x)^N\\sum_{S\\text{ independent in }H}\n    \\left(\\prod_{v\\in S}\\theta_v\\right)\n    \\left(\\frac{x}{1+x}\\right)^{|S|}\n   =\\sum_{j=0}^N B_jx^j.\n\\]\nThen for every internal $1\\le j<N$,\n\\begin{equation}\\label{nuf:eq:corona-curvature}\n \\frac{B_j^2}{B_{j-1}B_{j+1}}>\n \\frac{N-j+1}{N-j}>1.\n\\end{equation}\nIn graph terms, arbitrary fixed base marks in this range preserve\nstrict log-concavity for a forest leaf corona, with unweighted private\nleaves and arbitrary isolated-vertex padding. The same conclusion holds\nfor empty $H$, when $Q(x)=(1+x)^N$."
    },
    {
      "label": "cld:prop:optimal-local-envelope",
      "type": "proposition",
      "number": "7.1",
      "page": 34,
      "title": "Optimal local conditional-deficit envelope",
      "statement_latex": "\\label{cld:prop:optimal-local-envelope}\nSuppose\n\\[\n g\\ge\\kappa qd^2,\\qquad g^0\\ge\\ell(d),\\qquad g^1\\ge0,\n\\]\nwhere $\\ell(d)\\ge0$. For any new root marginal $0\\le p\\le q$, define\n\\[\n \\mathcal B_{p,q,\\kappa,\\ell}(d)=\n \\max\\left\\{(1-p)\\ell(d)+p,\n \\left(1-\\frac pq\\right)\\ell(d)\n       +p(\\kappa+1-q)d^2\\right\\}.\n\\]\nThen\n\\[\n (1-p)g^0+p(1+g^1)\\ge\\mathcal B_{p,q,\\kappa,\\ell}(d).\n\\]\nMoreover, this is the best lower bound that follows from exactly the\nthree displayed inequalities and the mixture identity, with $d,p,q$\nand $\\kappa$ fixed and the two conditional deficits otherwise free.\nThis optimality is for the stated relaxation; it does not claim that\nall minimizing data are realized by rooted trees."
    },
    {
      "label": "cld:thm:same-root-leaf-doubled-reserve",
      "type": "theorem",
      "number": "7.2",
      "page": 35,
      "title": "Same-root leaf extension of the doubled reserve",
      "statement_latex": "\\label{cld:thm:same-root-leaf-doubled-reserve}\nFix $0<t\\le1$ and write $a=t/(1+t)$. Let $(T,o)$ be a nonempty\nunweighted rooted tree, with root occupation probability $q$, conditional\nsize-mean difference $d$, and deficit $g=\\mathbb EK-\\operatorname{Var}K$.\nAssume the stronger rooted reserve\n\\[\n g\\ge2a qd^2.\n\\]\nAttach one new private leaf to $o$ and retain $o$ as the root. The new\ntree has root probability $p$ and conditional response $d'=d-a$, and\nits deficit satisfies\n\\[\n g_{\\mathrm{new}}>2a p(d')^2.\n\\]\nThis is a preservation statement conditional on the displayed reserve\nfor $T$. It does not assert that every nontrivial rooted tree already\nsatisfies that reserve, nor does it cover re-rooting at the new leaf."
    },
    {
      "label": "cld:thm:new-leaf-doubled-reserve",
      "type": "theorem",
      "number": "7.3",
      "page": 37,
      "title": "New-leaf-root preservation",
      "statement_latex": "\\label{cld:thm:new-leaf-doubled-reserve}\nFix $0<t\\le1$ and put $a=t/(1+t)$. Let $(Y,o)$ be a nontrivial\nunweighted rooted tree with root probability $q$, conditional size-mean\ndifference $d$, and deficit $g_Y=\\mathbb EK_Y-\\operatorname{Var}K_Y$.\nAssume $g_Y\\ge2a qd^2$. Attach a new leaf $z$ to $o$ and choose $z$\nas root. Its root probability $p$ and response $d_z=1-qd$ satisfy\n\\[\n g_{Y+z}>2a p(1-qd)^2.\n\\]\nFor singleton $Y$, the conclusion holds directly for the resulting\n$K_2$, without assuming a doubled reserve on the singleton."
    },
    {
      "label": "cld:thm:binary-gluing-doubled-reserve",
      "type": "theorem",
      "number": "7.4",
      "page": 38,
      "title": "Binary gluing with a nontrivial attached piece",
      "statement_latex": "\\label{cld:thm:binary-gluing-doubled-reserve}\nFix $0<t\\le1$ and put $a=t/(1+t)$. Let $(X,o_X)$ and $(Y,o_Y)$\nbe disjoint nontrivial unweighted rooted trees. Write $q$ for the\nroot probability of $X$, $d_X$ for its conditional size-mean\ndifference, and $g_X=\\mathbb EK_X-\\operatorname{Var}K_X$.\nAssume\n\\[\n g_X\\ge2a qd_X^2.\n\\]\nJoin $o_X$ to $o_Y$ by one edge, retaining $o_X$ as the root, and\nwrite $p,d',g_{X\\ast Y}$ for the new root probability, conditional\nresponse, and deficit. Then\n\\[\n g_{X\\ast Y}>2a p(d')^2.\n\\]\nOnly the ordinary previously established reserve is required for\n$Y$. This is a preservation theorem conditional on the displayed\nhypothesis for $X$; an arbitrary-tree base for that hypothesis is\nnot asserted in this theorem."
    },
    {
      "label": "cld:thm:doubled-root-reserve",
      "type": "theorem",
      "number": "7.5",
      "page": 41,
      "title": "Doubled reserve on every nontrivial rooted tree",
      "statement_latex": "\\label{cld:thm:doubled-root-reserve}\nLet $T$ be a finite unweighted tree with at least two vertices, choose\nany root $o$, and fix $0<t\\le1$. Put\n\\[\n a=\\frac{t}{1+t},\\quad q_o=\\Pr(o\\in S),\\quad\n d_o=\\mathbb E[|S|\\mid o\\in S]-\\mathbb E[|S|\\mid o\\notin S].\n\\]\nThen\n\\[\n \\mathbb E|S|-\\operatorname{Var}|S|>2a q_od_o^2.\n\\]"
    },
    {
      "label": "cld:cor:two-root-additive-reserve",
      "type": "corollary",
      "number": "7.6",
      "page": 41,
      "title": "Two-root additive reserve in one tree",
      "statement_latex": "\\label{cld:cor:two-root-additive-reserve}\nLet $T$ be a finite unweighted tree with at least two vertices, and\nlet $u,v$ be two distinct vertices. At common activity $0<t\\le1$,\nwrite $a=t/(1+t)$ and let $q_w,d_w$ denote the root probability and\nconditional size-mean response when $w$ is chosen as root. Then\n\\[\n \\mathbb E|S|-\\operatorname{Var}|S|\n >a\\bigl(q_ud_u^2+q_vd_v^2\\bigr).\n\\]"
    },
    {
      "label": "prop:weighted-star-obstruction",
      "type": "proposition",
      "number": "8.1",
      "page": 42,
      "title": "A weighted star is already super-Poisson",
      "statement_latex": "\\label{prop:weighted-star-obstruction}\nLet $T=K_{1,67}$. Give its center activity $1$ and every leaf activity\n$1/23$. If $K$ is the hard-core independent-set size, then\n\\[\n \\mathbb EK-\\operatorname{Var}K\n =\\frac{67U^2-1206U+576}{576(1+U)^2}<0,\n \\qquad U=(24/23)^{67}.\n\\]\nThus a hard-core law on a tree with all activities at most $1$ need\nnot be sub-Poisson. In particular, the ordinary weighted-path\ncompensation theorem cannot be extended to arbitrary tree skeletons\nunder only the same bounds on activities or directed messages."
    },
    {
      "label": "prop:weighted-star-family",
      "type": "proposition",
      "number": "8.2",
      "page": 43,
      "title": "An infinite family with nonvanishing deficit",
      "statement_latex": "\\label{prop:weighted-star-family}\nFor every integer $m\\ge25$, give the center of $K_{1,3m}$ activity\n$1$ and its leaves activity $1/m$. Its size law satisfies\n$\\operatorname{Var}K>\\mathbb EK$. Moreover\n\\[\n \\lim_{m\\to\\infty}(\\mathbb EK-\\operatorname{Var}K)\n =\\frac{1-3e^3}{(1+e^3)^2}<0.\n\\]"
    },
    {
      "label": "cor:forest-corona-h",
      "type": "corollary",
      "number": "4.12",
      "page": 19,
      "title": "Quantitative h-log-concavity for forest clique coronas",
      "statement_latex": "\\label{cor:forest-corona-h}\nLet $F$ be a nonempty forest of order $n$, and let $p\\ge2$ be an\ninteger. Write $h_{F\\circ K_p}(t)=\\sum_{j=0}^n h_jt^j$. Then\n\\[\n \\frac{h_j^2}{h_{j-1}h_{j+1}}>\n \\frac{n-j+1}{n-j}\n \\frac{(p-1)^2(j+1)}{(p-1)^2j+1}\n \\qquad(1\\le j<n).\n\\]\nIn particular, both $(h_j)_{j=0}^n$ and\n$((n-j)!h_j)_{j=0}^n$ are strictly log-concave.\n"
    }
  ],
  "literature_application": "Published HPT transform with quantitative forest h-corollary for p>=2; all earlier exported theorem numbers preserved.",
  "release_preparation_date": "2026-10-30",
  "source_sha256": "317243c05386866f7838970b81f2f5b46a5ac4cafe06134394eb2e489ce7a865"
}


==> anc/release_2026_10_30/final_release_check.json <==
{
  "date": "2026-10-30",
  "paper": "V",
  "title": "Variance Bounds and Strict Log-Concavity for Forest Coronas",
  "readiness": "PASS: no unresolved technical or substantive mathematical blocker identified in this internal release review.",
  "public_submission_performed": false,
  "pages": 44,
  "proofs": 44,
  "exported_results": 44,
  "bibliography_entries": 16,
  "figure_count": 1,
  "source_sha256": "317243c05386866f7838970b81f2f5b46a5ac4cafe06134394eb2e489ce7a865",
  "pdf_sha256": "53c65f71310bf233ea28162d7dd06315db564daa449ff9d6fc608a9586e78184",
  "review_scope": "Full source read, quantified hypothesis/proof-dependency review, identified-prior-art attribution comparison, exact rational certificate replay, source provenance, fresh three-pass compilation and visual inspection. This is not formal verification or an exhaustive novelty certification.",
  "central_chain": {
    "rooted_induction": "PASS: asserted at every root; root-deleted reserve comes from strictly smaller child pieces. Li=0 exact constraints and V=0 square-completion branches are included.",
    "fixed_weight_canonical_transfer": "PASS: original positive independent-set weights are fixed as activity varies; capacity N>=alpha and 1<=r<=N; r=N and positive matched means are treated.",
    "coefficient_bridge": "PASS: M>=h, c>0, ch/M<=1 and variance hypothesis on (0,c] retained; exact consecutive binomial identities and denominator positivity close strictness.",
    "well_covered_representation": "PASS: classical tree representation proved with K1/K2 cases; isolated vertices and an empty base are retained.",
    "clique_and_h_applications": "PASS: independence-corona theorem p>=1; h-polynomial application p>=2 with p-1 shift. Known transform attributed to HPT; p=1 limitation explicit.",
    "extensions": "PASS in the full-source dependency review: one-less smoothing requires an edge; ULC is only the exact three-index prefix; marked-root bounds retain their range or degree hypotheses; heterogeneous sites retain the ratio condition; doubled reserve is for nontrivial trees.",
    "doubled_reserve": "PASS: three attachment certificates replayed exactly and strong induction avoids imposing a doubled premise on singleton pieces."
  },
  "source_provenance": {
    "old43_manifest_replay": "PASS on its preserved historical source",
    "stale44_edition_harness": "Confirmed failing old43-proof hash assertion; the mathematical source was not the cause.",
    "canonical_delta": "Exactly one new proof, position19: Corollary4.12, the HPT h-transform application. The other43 proof bodies match the old source verbatim.",
    "release_delta": "Relationship paragraph/citation plus three same-meaning terminology changes; only two proof-body phrases changed, and all other proof bodies including new Corollary4.12 are byte-identical.",
    "original_manifest_preserved": true,
    "certificate_input_files_unchanged": 23
  },
  "certificate_replay": [
    {
      "name": "same_root",
      "script": "anc/closure_2026_10_26/frontier_closure/audit_binary/audit_same_root_leaf.py",
      "returncode": 0,
      "seconds": 1.23,
      "tail": "\"\n    },\n    {\n      \"name\": \"det\",\n      \"face\": \"a_half_q_half\",\n      \"value\": \"37/72\"\n    }\n  ],\n  \"logical_checks\": [\n    \"The new old-root response is d-a exactly.\",\n    \"Unweighted root odds satisfy q<=a<=1/2; the a=1/2 face is explicitly covered.\",\n    \"The assumed doubled reserve excludes the singleton old tree; no such base is silently used.\",\n    \"The inherited root-deletion quadratic is used only at its actual d. Its L=0 interpretation is harmless and no division by L occurs.\"\n  ]\n}\n"
    },
    {
      "name": "new_leaf",
      "script": "anc/closure_2026_10_26/frontier_closure/audit_newleaf/audit_newleaf.py",
      "returncode": 0,
      "seconds": 9.31,
      "tail": "dary\": \"all coefficients strictly positive\",\n      \"v=1_boundary\": \"not used; singleton handled directly\",\n      \"positive_denominator\": \"-2*(t + 1)*(2*t + 1)*(v - 1)*(v + 1)**2*(t*v**2 + 1)**2*(t*v**2 + t + 1)**3*(2*t**2*v**2 + 3*t + 1)**2\"\n    }\n  ],\n  \"K2_gap\": \"2*t**2*(2*t**3 + 6*t**2 + 4*t + 1)/((t + 1)**3*(2*t + 1)**2)\",\n  \"no_circularity\": \"Use theorem at child order n-1; all deletion/background bounds are inherited original forest theorems. Singleton child bypasses IH via K2 formula.\"\n}\n"
    },
    {
      "name": "binary",
      "script": "anc/closure_2026_10_26/frontier_closure/audit_binary/audit_binary_certificate.py",
      "returncode": 0,
      "seconds": 39.67,
      "tail": "PASS conditional-mixture reconstruction\nPASS raw minor 1 terms 9\nPASS raw minor 2 terms 208\nPASS raw minor 3 terms 943\nPASS subdivision and coverage minor 2\nPASS subdivision and coverage minor 3\nALL PASS\n"
    }
  ],
  "references_and_exports": {
    "duplicate_labels": [],
    "missing_references": [],
    "label_count": 98,
    "export_count": 44,
    "theorem_numbers_preserved": true,
    "export_pages_changed": [
      {
        "label": "lem:forest-corona-identity",
        "number": "2.2",
        "old_page": 4,
        "new_page": 5
      }
    ],
    "compile_warnings": [],
    "absolute_path_source_imports": []
  },
  "fresh_compile": [
    {
      "pass": 1,
      "returncode": 0,
      "seconds": 0.8
    },
    {
      "pass": 2,
      "returncode": 0,
      "seconds": 0.83
    },
    {
      "pass": 3,
      "returncode": 0,
      "seconds": 0.82
    }
  ],
  "visual": {
    "status": "PASS",
    "rendered_pages": 44,
    "contact_sheet_pages_reviewed": [
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      37,
      38,
      39,
      40,
      41,
      42,
      43,
      44
    ],
    "detailed_pages_reviewed": [
      1,
      4,
      36,
      38,
      40,
      44
    ],
    "contact_resolution_dpi": 60,
    "detail_resolution_dpi": 120,
    "findings": "No clipped equations or tables, missing glyphs, overlaps, unintended blank pages, or bibliography/figure layout defects observed. The single TikZ figure and the exact-certificate tables are legible."
  },
  "independent_finite_regressions": {
    "status": "PASS",
    "scope": "All nonisomorphic trees through order11; exact common activities1/4,1/2,1; capacity N=alpha,n,n+2; corona bases and outputs with0,1,3 added isolates; clique sizes1,2,3.",
    "limitations": "Finite regressions, not proofs of the uniform theorems; no claim to rerun all earlier certificates or every marked/heterogeneous extension.",
    "counts": {
      "trees": 436,
      "root_activity_cases": 13182,
      "doubled_root_cases": 13179,
      "negative_response_cases": 852,
      "corona_internal_ranks": 46086,
      "clique_corona_internal_ranks": 40854,
      "canonical_laws": 12438
    },
    "trees_by_order": {
      "1": 1,
      "2": 1,
      "3": 1,
      "4": 2,
      "5": 3,
      "6": 6,
      "7": 11,
      "8": 23,
      "9": 47,
      "10": 106,
      "11": 235
    },
    "failures": [],
    "python": "3.12.14",
    "networkx": "3.5",
    "script_sha256": "e454ca0f67f1a5157b3609afd3a98b40f3d687ef79cd7d53090b2339ff8deffa",
    "elapsed_seconds": 0.7
  },
  "attribution": {
    "published_HPT_comparison": "The complete published-paper comparison already stored in the supplied archive was read and matched to current V wording; the known h-transform and all p/base hypotheses are preserved. It does not establish absolute novelty.",
    "other_identified_antecedents": "Current bibliography and local comparisons retain Levit-Mandrescu, Brown-Cameron, Zhu, the published four-author clique bound, Yu, Davies-Sandhu-Tan, and known non-LC tree examples. No unresolved critical discrepancy requiring a new external source lookup was identified.",
    "A_disclosure": "Public v1 title and arXiv identifier separated from the prepared158-page expanded title and its unposted-at-preparation status."
  },
  "open_status": [
    "General forest barrier log-concavity remains open.",
    "No unrestricted matching-nine or two-cut closure is claimed.",
    "Finite regressions are supporting checks, not proofs of the uniform theorems."
  ],
  "limitations": [
    "No formal proof-assistant verification.",
    "No exhaustive novelty clearance against all literature.",
    "ArXiv authentication, moderation and public posting have not been performed by this reviewer."
  ]
}


==> anc/release_2026_10_30/final_release_check.txt <==
V FINAL RELEASE CHECK — October 30, 2026
Verdict: PASS for arXiv file preparation. No unresolved substantive mathematical or technical blocker was identified. No public submission is claimed by this report.

The complete edition remains 44 pages, with 44 proof bodies, 44 exported formal results, one figure and 16 bibliography entries. Nothing was compressed into a promised 25-page paper. The scientific date remains October 27; this is an October 30 release-preparation review.

WHAT WAS CHECKED
The complete source was read. The rooted ordinary reserve and deletion induction, canonical fixed-weight mean matching, coefficient/binomial bridge, classical well-covered representation with isolates and empty bases, clique-corona inequalities, one-less smoothing, exact ULC prefix, marked and heterogeneous extensions, doubled-reserve induction, and weighted-star limitations were reviewed with their actual hypotheses. No new mathematical claim was introduced. The strong-induction closure uses a direct K2 base, new-leaf rooting, same-root leaf attachment and binary gluing; it never assumes a doubled reserve for a singleton.

The exact rational reconstructions for all three doubled-reserve attachments passed. They check the conditional-mixture formulas, determinant factorizations, Bernstein/power conversion and inverse, dyadic subdivision, complete domain coverage, strict coefficient signs and boundary cases. The 23 certificate input scripts/arrays retained in the provenance record are unchanged.

A REAL REPRODUCIBILITY DEFECT WAS REPAIRED
The supplied October27 edition had 44 proofs but still shipped a foundation hash gate for 43 proofs. Running that gate reproduced the expected assertion failure. The original manifest was then replayed successfully against its preserved historical 43-proof source. Exact comparison established that all 43 old proof bodies are verbatim in the current edition and that the sole added proof is the already reviewed HPT h-polynomial application, Corollary 4.12, at proof position 19. The current release manifest records this mapping and the permitted editorial differences. It does not hide a failed mathematical check by merely regenerating hashes. Both original manifest/replay and the complete original source archive are preserved.

EDITORIAL CHANGES ONLY
Added an explicit A relationship paragraph and alphabetized citation. The public v1 title, Barrier Log-Concavity of Large Forests, is kept distinct from the prepared 158-page replacement title, Barrier Log-Concavity of Forest Independence Sequences: Quantitative Bounds and Finite-Core Certificates. The replacement was not represented as already public. Three occurrences of 'is edgeless' became 'has no edges'; two occur inside proofs. The exact source patch is included. The abstract and every mathematical claim are unchanged.

COMPILATION AND DISPLAY
The dedicated arXiv source ZIP was freshly extracted and main.tex compiled three times successfully. The final log has no unresolved/duplicate references, LaTeX warnings, or overfull/underfull boxes. All 44 pages were rendered and reviewed in contact sheets; pages 1, 4, 36, 38, 40, 44 were inspected individually at 120 dpi. The figure, certificate tables, equations, added disclosure and bibliography are legible. The theorem numbers all remain unchanged. Lemma 2.2 moves from page 4 to page 5; refreshed exports record that single page-locator change.

SUPPORTING EXACT FINITE CHECKS
An independent direct-enumeration regression from the coordinating reviewer passed on all 436 nonisomorphic trees through 11 vertices: 13,182 root/activity cases, 13,179 strict doubled-reserve cases, 852 negative conditional responses, 12,438 capacity laws including N=alpha, 46,086 corona ranks with isolates in bases/outputs, and 40,854 clique-corona ranks for p=1,2,3. These checks are explicitly supplemental and are not the uniform proofs or an audit of every weighted extension.

ATTRIBUTION AND LIMITS
The archived comparison with the complete published Hoang-Pham-Trung paper supports the manuscript's attribution of the known h-transform and its exact restrictions. The quantitative h-corollary correctly uses p-1 and requires p>=2; h-polynomials of leaf coronas are not claimed universally log-concave. The other identified comparisons and exact bibliography were checked for consistency. This is an internal full-source mathematical/reproducibility review, not formal verification, external peer review, or exhaustive novelty certification.

General forest barrier log-concavity remains open. Unrestricted matching-nine and two-cut closure are not claimed. The paper's common-activity and compatible-mark results retain their hypotheses. V is ready as the new-submission candidate in the authorized A-replacement -> V-new-record -> K-journal sequence, subject to the normal arXiv account and moderation steps.


==> checks/verify_foundations.py <==
#!/usr/bin/env python3
"""Exact foundation identities and proof-preservation replay for the focused source."""
from pathlib import Path
from fractions import Fraction as Q
from math import factorial
import hashlib,json,re
import sympy as s
ROOT=Path(__file__).resolve().parent.parent
source=(ROOT/'main.tex').read_text()
preservation=json.loads((ROOT/'audit/proof_preservation.json').read_text())
proofs=re.findall(r'\\begin\{proof\}(?:\[[\s\S]*?\])?([\s\S]*?)\\end\{proof\}',source)
hashes=[hashlib.sha256(p.encode()).hexdigest() for p in proofs]
assert hashes==preservation['proof_sha256']
labels=set(re.findall(r'\\label\{([^}]+)\}',source))
refs=set(re.findall(r'\\(?:ref|eqref|pageref|autoref)\{([^}]+)\}',source))
assert refs<=labels
used=set()
for m in re.finditer(r'\\cite(?:\[[^]]*\])*\{([^}]+)\}',source):
    used.update(k.strip() for k in m[1].split(','))
assert used==set(re.findall(r'\\bibitem\{([^}]+)\}',source))

# Rooted quadratic and lower-bound substitution used in Section 6.
q,a,S,M,w=s.symbols('q a S M w'); ss=1-q;A=a*ss;C=ss+a
V=(S-M)/A;H=A*M;b=q*C
F=(q+H)*(1-b*V)-b*(1-M)**2
expanded=q*(q-a)-q*q*C*S/A+M*(A+q*C*(2+q/A-S))
G=(q-a)*(q+ss*w)+S*(A+q*C*(2-S-w/a))
assert s.factor(F-expanded)==0
assert s.factor(F.subs(M,S*q/(q+ss*w))-q*G/(q+ss*w))==0
e_lower=sum(Q(1,factorial(j)) for j in range(6))
assert e_lower==Q(163,60)
delta=Q(186,163);x=delta-1
bound=Q(223,326)/delta+Q(10,3)/e_lower**2/(1+x+x*x/2)
assert bound==Q(4513559,4550676)<1
assert (1+1/e_lower)*Q(7,10)==Q(1561,1630)<1

# Weighted-star variance reconstructed from its two conditional size laws.
k=67;r=Q(1,23);U=(1+r)**k;aa=r/(1+r);qq=1/(1+U)
mean=qq+(1-qq)*k*aa
variance=(1-qq)*k*aa*(1-aa)+qq*(1-qq)*(1-k*aa)**2
display=(67*U*U-1206*U+576)/(576*(1+U)**2)
assert mean-variance==display<0
assert 2*24**67<35*23**67
e3_upper=sum(Q(3**j,factorial(j)) for j in range(13))+Q(3**13,factorial(13))/(1-Q(3,14))
assert e3_upper<21

report={'status':'PASS','preserved_proof_bodies':len(proofs),'all_proof_hashes_match':True,
 'missing_references':[],'unused_or_missing_bibliography':[],
 'rooted_quadratic_identities':'PASS','uniform_ratio_rational_margin':str(1-bound),
 'weighted_star_exact_moments':'PASS','weighted_star_integer_bound':'PASS','e_cubed_upper_bound':str(e3_upper),
 'source_sha256':hashlib.sha256(source.encode()).hexdigest()}
(ROOT/'audit/foundation_replay.json').write_text(json.dumps(report,indent=2)+'\n')
print(json.dumps(report,indent=2))

